Regression for spherical responses with linear and spherical covariates using a scaled link function

We propose a regression model in which the responses are spherical variables and the covariates include linear and/or spherical variables. A novel link function is introduced by extending the M\"obius transformation on the sphere. This link function is an anisotropic mapping that enables scale control along each axis of the spherical covariates and for each linear covariate. It generalizes several well-known link functions for circular or linear covariates. Each parameter of the link function is clearly interpretable. For the error distribution, we consider a general class of elliptically symmetric distributions, which includes the Kent distribution, the elliptically symmetric angular Gaussian distribution, and the scaled von Mises-Fisher distribution. Axes of symmetry of the error distribution are determined using a method involving parallel transport. Maximum likelihood estimation is feasible via reparameterization of the proposed model. Moreover, the parameters of the link function and the shape/scale parameters of the error distribution are orthogonal in the sense of the Fisher information matrix. The proposed regression model is illustrated using two real datasets. An R software package accompanies this article.

==> anc/sphm/DESCRIPTION <==
Package: sphm
Title: Spherical Regression by Scaled Mobius Link
Version: 0.0.17
Authors@R: 
    person("First", "Last", , "first.last@example.com", role = c("aut", "cre"),
           comment = c(ORCID = "YOUR-ORCID-ID"))
Description: Regression for spherical response data and scaled von Mises-Fisher error distribution as described in the manuscript "Regression for spherical responses with linear and spherical covariates using a scaled link function".
Imports: Rcpp (>= 1.0.11), Rdpack, movMF, mclust, scorematchingad (>=
        0.1.4), progress, nloptr
Suggests: testthat (>= 3.0.0), Bessel
RdMacros: Rdpack
License: GPL (>= 3)
Encoding: UTF-8
Roxygen: list(markdown = TRUE)
RoxygenNote: 7.3.2
LinkingTo: Rcpp, RcppEigen, scorematchingad (>= 0.1.4)
Config/testthat/edition: 3
Depends: R (>= 3.5)
NeedsCompilation: yes
Packaged: 2025-09-05 05:08:21 UTC; kassel
Author: First Last [aut, cre] (YOUR-ORCID-ID)
Maintainer: First Last <first.last@example.com>


==> anc/sphm/NAMESPACE <==
# Generated by roxygen2: do not edit by hand

S3method(dim,mnlink_Omega)
S3method(dim,mnlink_cann)
export(SvMF_mom_axes)
export(SvMF_prelim_scales)
export(SvMFcann)
export(as_mnlink_Omega)
export(as_mnlink_cann)
export(cann2Omega)
export(dSvMF)
export(ldMobius_SvMF)
export(lvMFnormconst_approx)
export(mnlink)
export(mnlink_Omega)
export(mnlink_cann)
export(mobius_DoF)
export(mobius_SvMF)
export(mobius_vMF)
export(mobius_vMF_restart)
export(nthpole)
export(prelimobj)
export(rMobius_SvMF)
export(rSvMF)
export(rmnlink_cann)
export(rotatedresid)
export(rotationmat_amaral)
export(secondmoment_mat)
export(standardise_sph)
export(toBigPosEl)
export(toRot)
export(vnorm)
export(vnorm2)
importClassesFrom(scorematchingad,Rcpp_ADFun)
importFrom(Rcpp,evalCpp)
useDynLib(sphm, .registration = TRUE)


==> anc/sphm/R/Mobius_SvMF.R <==
#' SvMF Regression with Scaled Mobius Link and Parallel Transported Axes
#' @description
#' Performs regression for spherical response data with a scaled Mobius mean link and scale von Mises-Fisher error distribution (SvMF).
#' @details
#' The mean is assumed to follow [`mnlink()`].
#' The concentration and scaling in the SvMF is assumed constant across observations.
#' The symmetry axes of the SvMF at location \eqn{\mu} are assumed to be the result of parallel transport along the geodesic of axes `G0[,-1]` from  `G0[,1]` to \eqn{\mu}. The axis at this base location `G0[,1]` are estimated.
#'
#' Unless requested by `doprelim = FALSE`, a preliminary regression using a vMF error distribution is performed.
#'
#' When p!=3, the optimisation first approximates the normalising constant of the vMF distribution, then the concentration is optimised seperately.
#' @param y Response data on a sphere
#' @param xs Covariate data on a sphere
#' @param xe Covariate data in Euclidean Space
#' @param k Starting concentration. If omitted, then concentration of the preliminary vMF regression is used.
#' @param a The scaling vector `a`. `a[1]` is a fixed tuning parameter and the remainining is used as an initial value for the optimisation. If omitted, then a moment estimate using residuals of from the preliminary vMF regression is used.
#' @param mean Parameters for the mean link, used as a starting guess for the preliminary vMF regression if `doprelim = TRUE`.
#' @param G0 A `p x p` rotation matrix specifying the starting guess of the axes of the SvMF distribution. G0 should have positive determinant because in the estimation routine G0 or parts of G0 are representented using Cayley transforms. If omitted, then a moment estimate using residuals of from the preliminary vMF regression is used.
#' @param G0reference A `p x p` rotation matrix specifying a set of coordinates with which to represent G0 for the estimation. This is because internally `G0` or `G0[,-1]` is represented using a Cayley transform, which performs better the closer the matrix is to the identity. Ideally the columns of `G0reference` will be close to the best `G0`.
#' @param G01behaviour "p1" identifies `G0[,1]` with `p1`. "fixed" fixes `G0[,1]` to its initial value. "free" allows `G0[,1]` to be estimated freely.
#' @param doprelim When `FALSE` the preliminary von Mises-Fisher regression and subsequent moment estimation of `a` and `G0` is omitted. The provided parameters are used as the initial values for an optimisation of all parameters of the SvMF regression all together using [`nloptr::nloptr()`].
#' @param ... Named optional arguments passed as a list to the `opts` argument of [`nloptr::nloptr()`].
#' @param type Specify the link type ("SpEuc" or "LinEuc")
#' @param fix_qs1 Fix qs1 to the starting values.
#' @param fix_qe1 Fix qe1 to the starting values - typically used in when "LinEuc" link used.
#' @param intercept Include an intercept (Euclidean covariate that is always `1`).
#' @return A list:
#' \describe{
#'   \item{mean}{Estimated mean parameters}
#'   \item{k}{Estimated concentration parameter k}
#'   \item{a}{Estimated vector of scales `a` (except `a[1]` which is fixed)}
#'   \item{G0}{Estimated base location and symmetry axes.}
#'   \item{obj}{Final objective value from NLopt}
#'   \item{nlopt}{NLopt optimization result object}
#'   \item{y}{Response data}
#'   \item{xs}{Spherical covariate values}
#'   \item{xe}{Euclidean covariate values (including any automatically added columns like dummy zeros and an intercept)}
#'   \item{pred}{Predicted values on sphere}
#'   \item{rresids, rresids_I}{Residuals rotated (by parallel transport) to the north pole}
#'   \item{rresids_G0, rresids_std}{Residuals rotated to `G0[,1]` and expressed according to the axes given by `G0[,-1]`. `rresids_std` additionaly scales the rotated residuals by \eqn{\sqrt{k} a[1]/a[j]}.}
#'   \item{dists}{Residual geodesic distances (geodesic distance between predicted value and observed value)}
#'   \item{DoF}{Degrees of freedom of the optimisation}
#'   \item{AIC}{Akaike Information Criterion}
#'   \item{lLik}{Log-likelihood}
#'   \item{initial}{Initial values}
#'   \item{preest}{Results of the preliminary vMF regression}
#' }
#' @export
mobius_SvMF <- function(y, xs, xe, mean = NULL, k = NULL, a = NULL, G0 = NULL, G0reference = NULL, G01behaviour = "p1", type = "LinEuc", fix_qs1 = FALSE, fix_qe1 = (type == "LinEuc"), intercept = TRUE, doprelim = TRUE, ...){

  if (doprelim){
  preest <- mobius_SvMF_partransport_prelim(y, xs, xe, 
                                            mean = mean,
                                            G0 = G0, G01behaviour = G01behaviour, 
                                            type = type, fix_qs1 = fix_qs1, fix_qe1 = fix_qe1,
                                            intercept = intercept, ...)
  } else {
     stopifnot(!is.null(mean))
     stopifnot(!is.null(k))
     stopifnot(!is.null(a))
     stopifnot(!is.null(G0))
     preest <- list(
       mean = mean,
       k = k,
       a = a,
       G0 = G0)
  }

  finalest <- optim_constV(y, xs, xe, 
                           mean = preest$mean,
                           k = if(!is.null(k)){k}else{preest$k},
                           a = if(!is.null(a)){a}else{preest$a},
                           G0 = preest$G0, 
                           G0reference = if(!is.null(G0reference)){G0reference}else{preest$G0},
                           G01behaviour = G01behaviour, 
                           type = type, fix_qs1 = fix_qs1, fix_qe1 = fix_qe1,
                           intercept = intercept, ...)
  return(c(finalest, list(preest = preest)))
}

optim_constV <- function(y, xs, xe, mean, k, a, G0 = NULL, G0reference = NULL, G01behaviour = "p1", type = "LinEuc", fix_qs1 = FALSE, fix_qe1 = (type == "LinEuc"), intercept = TRUE, lb = NULL, ub = NULL, ...){
  initial <-  list(
    mean = mean,
    k = k, 
    a = a, 
    G0 = G0
  )
  SvMFcann_check(SvMFcann(k = initial$k, a = initial$a, G = initial$G0))

  p <- ncol(y)
  preplist <- list(y = y, xs = xs, xe = xe, start = mean)
  # if needed, add Euclidean covariates and update start accordingly
  preplist <- addEuccovars(preplist, type = type, intercept = intercept)
  # standardise y, xe and xe and update start accordingly. Dont standardise xe if intercept = FALSE
  preplist <- standardise_data(preplist, intercept)
  if (!is.null(G0)){preplist$G0 <- attr(preplist$y, "std_rotation") %*% G0} #update G0 too
  if (!is.null(G0reference)){preplist$G0reference <- attr(preplist$y, "std_rotation") %*% G0reference} #update G0 too
  # If start not supplied, choose start close to identities since data standardised
  preplist <- defaultstart(preplist, type)
  if (!is.null(a)){preplist$a <- a}
  if (!is.null(k)){preplist$k <- k}

  # Check LinEuc link initiated properly
  if ((type == "LinEuc") && (!is.null(preplist$xe))){
    stopifnot(is_LinEuc(preplist$start))
    stopifnot(all(preplist$xe[, 1]^2 < sqrt(.Machine$double.eps)))
  }

  ### More detailed preparation ###
  om0 <- as_mnlink_Omega(preplist$start)
  # check inputs:
  check_meanlink(preplist$y, preplist$xs, preplist$xe, om0)
  stopifnot(length(preplist$a) == p)
  a1 = preplist$a[1]
  aremaining = preplist$a[-1]
  stopifnot(isTRUE(all.equal(prod(aremaining), 1)))
  if (is.null(preplist$G0reference)){
    G0reference <- preplist$G0
  } else {
    G0reference <- preplist$G0reference
  }
   
  qs <- length(om0$qs1)
  qe <- length(om0$qe1)


  # Prepare constraint tape
  conprep <- estprep_meanconstraints(om0, fix_qs1, fix_qe1)
  # below updates om0vec with x0 values according to isfixed
  om0vec <- scorematchingad:::t_sfi2u(conprep$x0, conprep$om0vec, conprep$isfixed)
  
  # Prepare objective tape
  objtape_ind <- tape_ld_Mobius_SvMF_partran_nota1(omvec = om0vec, k = preplist$k,
                                       a1 = a1, 
                                       aremaining = aremaining,
                                       G0 = preplist$G0,
                                       p = p, qe = qe, 
                                       yx = cbind(preplist$y, preplist$xs, preplist$xe),
                                       referencecoords = G0reference,
                                       G01behaviour = G01behaviour)
  # update objtape based on fixed values
  objtape_ind <- scorematchingad::fixindependent(objtape_ind, objtape_ind$xtape, c(conprep$isfixed, rep(0, length(objtape_ind$xtape) - length(conprep$isfixed))))
 
  #objtape initially returns a value for each measurement. Average here to get average over all data.
  objtape <- scorematchingad::avgrange(objtape_ind)
  # using tapeing values as starting parameters
  x0 <- objtape$xtape

  # prepare nloptr options
  default_opts <- list(algorithm = "NLOPT_LD_SLSQP",
                       xtol_rel = 1E-10, #1E-04,
                       tol_constraints_eq = rep(1E-1, conprep$constraint_tape$range),
                       # check_derivatives = TRUE, check_derivatives_print = 'errors', check_derivatives_tol = 1E-3,
                       # print_level = 3,
                       maxeval = 1E4)
  ellipsis_args <- list(...)
  combined_opts <- utils::modifyList(default_opts, ellipsis_args)
  
  # set lower bound for concentration k, unless lb passed manually
  if (is.null(lb)){
    lb <- rep(-Inf, objtape$domain)
    lb[length(conprep$x0) + 1] <- 0
  }

  # activate a progress bar
  pb <- progress::progress_bar$new(total = combined_opts$maxeval + 5, format = ":bar :percent :current :tick_rate elapsed::elapsedfull eta::eta")
  
  
  # Optimisation
  # current dynamic parameter values of tapes will be used
  nlopt <- nloptr::nloptr(
    x0 = x0,
    eval_f = function(theta){
      if (!pb$finished) pb$tick()
      list(objective = -objtape$forward(0, theta), gradient = -objtape$Jacobian(theta))
      },
    lb = lb,
    ub = ub,
    eval_g_eq =  function(theta){list(
      constraints = conprep$constraint_tape$forward(0, theta[1:conprep$constraint_tape$domain]),
      jacobian = cbind(matrix(conprep$constraint_tape$Jacobian(theta[1:conprep$constraint_tape$domain]), byrow = TRUE, ncol = conprep$constraint_tape$domain),
             matrix(0, nrow = conprep$constraint_tape$range, ncol = length(theta) - conprep$constraint_tape$domain))
    )},
    opts = combined_opts
  )
  if (!(nlopt$status %in% 1:4)){warning(nlopt$message)}

  #output some diagnostics - vector names would be nice here
  nlopt$solution_grad_f <- -objtape$Jacobian(nlopt$solution)
  nlopt$solution_g_eq <- conprep$constraint_tape$forward(0, nlopt$solution[1:conprep$constraint_tape$domain])
  nlopt$solution_jac_g_eq <- matrix(conprep$constraint_tape$Jacobian(nlopt$solution[1:conprep$constraint_tape$domain]),
                                     byrow = TRUE, ncol = length(nlopt$solution[1:conprep$constraint_tape$domain]))
  nlopt$solution_Hes_f <- matrix(-objtape$Hessian0(nlopt$solution),
         nrow = objtape$domain,
         byrow = TRUE)
  nlopt$ldens <- drop(objtape_ind$forward(0,nlopt$solution))
  lLik <- sum(nlopt$ldens)

  # remove the tapes from the return to save on memory
  nlopt$eval_f <- nlopt$eval_g_eq <- nlopt$eval_g_ineq <- nlopt$nloptr_environment <- NULL

  # insert any fixed values of mean parameters
  meanpars <- nlopt$solution[1:length(conprep$x0)]
  meanpars <- scorematchingad:::t_sfi2u(meanpars, om0vec, conprep$isfixed)
  fullparam <- c(meanpars, nlopt$solution[-(1:length(conprep$x0))])

  
  estparamlist <- Mobius_SvMF_partan_nota1_fromvecparamsR(fullparam, p, qs, qe, 
                                                  referencecoords = G0reference,
                                                  G01behaviour = G01behaviour,
                                                  G01 = preplist$G0[,1])
  
  #project mean pars to have correct orthogonality
  projectedom <- Omega_proj(mnlink_Omega_unvec(estparamlist$omvec, p, length(om0$qe1), check = FALSE))
  try({mnlink_Omega_check(projectedom)})

  # make sure aremaining is in decreasing order
  aord <- order(estparamlist$aremaining, decreasing = TRUE)
  aremaining <- estparamlist$aremaining[aord]
  estparamlist$G0[,-1] <- estparamlist$G0[,-1][, aord]
  
  # Polishing optimisation of just concentration if vMF normalising constant being approximated
  pred <- mnlink(xs = preplist$xs, xe = preplist$xe, param = projectedom)
  if (p!=3){
    result <- mobius_SvMF_konly(y = preplist$y, ymean = pred, a = c(a1, aremaining), G0 = estparamlist$G0)
    # update parameters
    estparamlist$k <- result$k
    # update log-likelood
    lLik <- result$lLik
  }
  
  ### Making nicer return objects ###
  # Aspects of the fit that are invariant to coordinates used
  # distances in response space
  
  dists <- acos(rowSums(pred * preplist$y))
  # get residuals as coordinates wrt G0. So under high concentration these residuals follow something multivariate normal.
  rresids_std <- resid_SvMF_partransport(preplist$y, pred, estparamlist$k, c(a1, estparamlist$aremaining), estparamlist$G0, scale = TRUE)
  rresids_G0 <- resid_SvMF_partransport(preplist$y, pred, G0 = estparamlist$G0, scale = FALSE) # par transport to G01, coords G0
  rresids_I_tmp <- rotatedresid(preplist$y, pred, nthpole(ncol(preplist$y))) # par transport to nthpole, coords cannonical
  rresids_I <- rresids_I_tmp[, -1]
  attr(rresids_I, "samehemisphere") <-  attr(rresids_I_tmp, "samehemisphere")
  colnames(rresids_I) <- paste0("r", 1:ncol(rresids_I))
  

  
  ### revert estimated parameters and pred to pre-standardisation coordinates ###
  est <- undo_recoordinate_Omega(projectedom, 
                          yrot = attr(preplist$y, "std_rotation"), 
                          xsrot = attr(preplist$xs, "std_rotation"), #if xs/xe is NULL then attr(xs/xe, ..) is NULL too
                          xerot = attr(preplist$xe, "std_rotation"), 
                          xecenter = attr(preplist$xe, "std_center"),
                          onescovaridx = preplist$onescovaridx)
  ### Stabilise sign of Euc est based on ce ###
  if (isTRUE(est$ce < 0)){est <- Euc_signswitch(est)}

  #put G0 into same coordinates as y
  G0 <- estparamlist$G0
  G0 <- t(attr(preplist$y, "std_rotation")) %*% G0
  #For axes G0 standardise the return by
  # (1) make first element of each vector positive (except the first column)
  G0[,-1] <- toBigPosEl(G0[,-1])
  # (2) make rotation matrix by flipping final column according to determinant
  if (det(G0) < 0){G0[,p] <- -G0[,p]}
  # DoF
  DoF <- mobius_DoF(p, length(est$qs1), length(est$qe1), fix_qs1 = fix_qs1, fix_qe1 = fix_qe1) + 
    1 + #concentration
    (p-1)-1 + #aremaining given that prod(aremaining) = 1
    if (G01behaviour == "free"){ #G0 freedom
      DoF_Stiefel(p,p)
    } else {
      DoF_Stiefel(p-1, p-1)
    }
  # AIC
  AIC = 2*DoF - 2 * lLik
  
  if (p==3) {
    if (estparamlist$k < 1E-15){
    	warning("Estimated concentration is very small and computation of the vMF normalising constant may be breaking down.")
    }
  }
  
  #Scealy and Wood (2019) Proposition 1 check for unimodality
  SvMFcann_check(SvMFcann(k = estparamlist$k, a = c(a1, aremaining), G = G0))
  
  niceout <- list(
    mean = est,
    k = estparamlist$k,
    a = c(a1, aremaining),
    G0 = G0,
    obj = nlopt$objective,
    nlopt = nlopt,
    y = y,
    xs = xs,
    xe = if (!is.null(xe)){if (intercept){destandardise_Euc(preplist$xe, attr(preplist$xe, "std_center"), attr(preplist$xe, "std_rotation"))} else {xe}}, #this recovers any added covariates too
    pred = destandardise_sph(pred, tG = attr(preplist$y, "std_rotation")),
    rresids = rresids_I,
    rresids_I = rresids_I,
    rresids_G0 = rresids_G0,
    rresids_std = rresids_std,
    dists = dists,
    DoF = DoF,
    AIC = AIC,
    lLik = lLik,
    initial = initial
  )
  return(niceout)
}

mobius_SvMF_partransport_prelim <- function(y, xs, xe, mean = NULL, G0 = NULL, G01behaviour = "p1", type = "LinEuc", fix_qs1 = FALSE, fix_qe1 = (type == "LinEuc"), intercept = TRUE, ...){
  prelim <- mobius_vMF(y = y, xs = xs, xe = xe, 
             start = mean, 
             type = type, fix_qs1 = fix_qs1, fix_qe1 = fix_qe1, intercept = intercept, ...)
  # update starting values accordingly
  mean <- as_mnlink_Omega(prelim$est)
  k <- prelim$k
  p <- ncol(y)
  
  # get/choose G01 depending on behaviour
  if (G01behaviour == "fixed" && is.null(G0)){stop("At least the first column of G0 must be supplied when G01behaviour = 'fixed'.")}
  G01 <- switch(G01behaviour,
         p1 = prelim$est$p1,
         free = if(is.null(G0)){prelim$est$p1}else{G0[,1]},
         fixed = G0[,1])
  # get rotated residuals
  rresid <- rotatedresid(y, prelim$pred, base = G01)
  if (!is.null(G0) && all(!is.na(G0))){
    # if G0 fully supplied just use rresid to approximate scales a using the high concentration approximation
    if (G01behaviour == "p1"){
      G0 <- cbind(G01, -JuppRmat(G0[,1], G01) %*% G0[,-1])
    }
    aremaining <- SvMF_prelim_scales(rresid, G0)
  } else {
    # axes:
    G0 <- SvMF_mom_axes(rresid, G01)
    # estimate the scales
    aremaining <- SvMF_prelim_scales(rresid, G0)
  }
  
  prelim <- list(
    mean = mean,
    k = k,
    a = c(1, aremaining),
    G0 = G0,
    nlopt = prelim$nlopt
  )
  return(prelim)
}

mobius_SvMF_konly <- function(y, ymean, a, G0){
  yrot <- undo_partransport(y = y, ymean = ymean, G01 = G0[,1])
  res <- optimise(function(k){
    sum(SvMF_ll_cann(yrot, SvMFcann(k = k, a = a, G = G0)))
  }, lower = 1E-8, upper = 1E5, maximum = TRUE)
  SvMFcann_check(SvMFcann(k = res$maximum, a = a, G = G0))
  if (res$maximum == 1E-8){warning("Concentration at numerical lower limit of 1E-8")}
  if (res$maximum == 1E5){warning("Concentration at numerical upper limit of 1E5")}
  return(list(
    k = res$maximum,
    a = a,
    G0 = G0,
    lLik = res$objective
  ))
}

#' @title Function for simulating data given mean link and SvMF parameters
#' @inheritParams ldMobius_SvMF
#' @return A matrix of `p+1` columns and the same number of rows as `xs` or `xe`. The final column is the log-density of the simulated response.
#' @export
rMobius_SvMF <- function(xs, xe, mean, k, a, G0){
  ymean <- mnlink(xs = xs, xe = xe, param = mean)
  
  # simulate noise
  y_ld <- t(apply(ymean, 1, function(mn){
    G <- cbind(mn, -JuppRmat(G0[,1], mn) %*% G0[,-1])
    obs <- rSvMF(1, SvMFcann(k, a, G))
    ld <- ldSvMF_cann(obs, k = k, a = a, G = G)
    return(c(obs, ld))
  }))
  return(y_ld)
}


# @param y matrix of observations
# @param ymean matrix of predicted means
# @param G01 first column of the G0 matrix
# Parallel transports and rotates y so that it has ymean = G01
undo_partransport <- function(y, ymean, G01){
  #rotate all observations to reverse the transport from G0[,1] to ymean
  yrot <- lapply(1:nrow(y), function(idx){
    drop(t(rotationmat_amaral(G01, ymean[idx, ])) %*% y[idx, ])
  })
  yrot <- do.call(rbind, yrot)
  return(yrot)
}

#' @title log-density of data for a given SvMF regression
#' @param mean Parameter object (see [`mnlink_params`]) specifying mean link.
#' @param k Concentration of the SvMF error distribution
#' @param a Scales of the SvMF error distribution
#' @param G0 The base location of parallel transport along with axes \eqn{\gamma_{0j}}, \eqn{j=2,...,p}.
#' @inheritParams mobius_SvMF
#' @description The log-density of each row of `y` for a given SvMF regression. Two methods are used. The approximate method used in the optimisation of all parameters (labelled `Cpp`) and an exact log-density using highly accurate Bessel function implementations from base `R` (labelled `R`).
#' @return A matrix with two columns and the same number of rows as `y`.
#' @export
ldMobius_SvMF <- function(y, xs, xe, mean, k, a, G0){
  ymean <- mnlink(xs = xs, xe = xe, param = mean)
  diff <- lvMFnormconst_approx(k, ncol(y)) - lvMFnormconst(k, ncol(y))
  
  #rotate all observations so that ymean --> G0[,1]
  yrot <- undo_partransport(y, ymean, G01 = G0[,1])
  ldCpp <- ldSvMF_cann(yrot, k = k, a = a, G = G0)
  ldR <- SvMF_ll_cann(yrot, SvMFcann(k = k, a = a, G = G0))
  ld <- cbind(Cpp = ldCpp, R = ldR)
  attr(ld, "error") <- diff
  return(ld)
}


==> anc/sphm/R/Mobius_SvMF_prelim.R <==
#' Simple estimators of SvMF Parameters
#' @param y iid observations of a SvMF. Each row an observation.
#' @param mu Mean
#' @param G The orientation paramter matrix Gamma, which has the mean as the first column.
#' @details
#' Both `SvMF_mom_axes()` and `SvMF_prelim_scales()` ignore the component of `y` parallel to `mu`
#' @name SvMF_prelim
NULL

#' @describeIn SvMF_prelim `SvMF_mom_axes` follows Scealy and Wood (2019) Section 4.1.1 description
#' @export
SvMF_mom_axes <- function(y, mu){
  projmat <- diag(length(mu)) - mu %*% t(mu)
  projy <- y %*% t(projmat)
  mom2nd <- t(projy) %*% projy #t() %*% () quickly calculates the sum of projection matrices of rows of projy
  mon2ndeigen <- eigen(mom2nd, symmetric = TRUE)
  Gest <- cbind(mu, mon2ndeigen$vectors[,-length(mu)])
  #Put Gest into somewhat standard from
  Gest <- toBigPosElRot_keepfirst(Gest)
  return(Gest)
}

#' @describeIn SvMF_prelim `SvMF_prelim_scales()` follows Scealy and Wood (2019) Proposition 2
#' @export
SvMF_prelim_scales <- function(y, G){
  # rotate y to star coordinates, where the columns of G are the basis coordinates
  # G^T . G = I. So G^T . y does this transformation
  # since y is stored as row vectors
  stary <- y %*% G
  staryL <- stary[,-1]
  # at high concentrations staryL is Gaussian with a diagonal matrix related to the scales a
  # such that the variance is (a_i/(k *a_1))^2
  aremaining <- apply(staryL, 2, sd) #this is actually a_i/(k *a_1)
  # since we know they must multiply to 1 we can avoid knowing k and a_1
  aremaining <- aremaining/prod(aremaining)^(1/length(aremaining))
  return(aremaining)
}

==> anc/sphm/R/Mobius_link.R <==
#' Calculate the Mean Given Covariates
#' @description
#' Implements mean link:
#' \deqn{\mu(x) = P\mathcal{S}^{-1}\left(B_s \mathcal{S}(Q_s^\top x_s)  +  \frac{B_e\left(Q_e[,-1]^\top x_e\right)}{Qe[,1]^\top x_e + c_e}\right).}
#' @param xs A matrix of row-vectors of the spherical covariate.
#' @param xe A matrix of row-vectors of the Euclidean covariates.
#' @param param Parameters of the mean link. As an object of class "mnlink_Omega" or "mnlink_cann". See [`mnlink_params`]. 
#' @details
#' This general form of the mean link encompases the primary form of the mean link in "Regression for spherical responses with linear and spherical covariates using a scaled link function" and a more general form that uses the a stereographic-like projection of the Euclidean covariates.
#' See [`mnlink_params`] for further details.
#'
#' If `param` is of class "mnlink_Omega" then means are computed as
#' \deqn{\mu(x) = \frac{(1-\|\tilde{y}(x)\|^2) P[,1] + 2 \tilde{y}(x)}{1+\|\tilde{y}(x)\|^2}}
#' where
#' \deqn{\tilde{y}(x) = \frac{\Omega_s x_s}{1+Q_s[,1]^\top x_s} + \frac{\Omega_e x_e}{c_e+{Q_e[,1]}^\top x_e}}
#' and \eqn{x_s} and \eqn{x_e} are the spherical and Euclidean covariate.
#' @export
mnlink <- function(xs = NULL, xe = NULL, param = NULL, check = TRUE){
  if (!is.null(xs)){
    if (inherits(xs, "mnlink_Omega") | inherits(xs, "mnlink_cann")){
      stop("xs is a parameter object (mnlink_Omega or mnlink_cann), but should be a matrix of covariate values.")
    }
    stopifnot(inherits(xs, "matrix"))}
  if (!is.null(xe)){
    if (inherits(xe, "mnlink_Omega") | inherits(xe, "mnlink_cann")){
      stop("xe is a parameter object (mnlink_Omega or mnlink_cann), but should be a matrix of covariate values.")
    }
    stopifnot(inherits(xe, "matrix"))}
  if (inherits(param, "mnlink_Omega")){
    # by C++
    if (is.null(xs)){xs <- matrix(ncol = 0, nrow = nrow(xe))}
    if (is.null(xe)){xe <- matrix(ncol = 0, nrow = nrow(xs))}
    # Checks that xs and xe compatible with param
    stopifnot(ncol(xs) == length(param$qs1))
    stopifnot(ncol(xe) == length(param$qe1))
    # Evaluate
    out <- mnlink_cpp(xs, xe, mnlink_Omega_vec(param), length(param$p1))
  } else if (inherits(param, "mnlink_cann")){
    out <- mnlink_pred_cann(xs, xe, param)
  } else {
    stop("param is not of the correct class")
  }
  return(out)
}

# following Remark 1, not the main one.
mnlink_pred_cann <- function(xs = NULL, xe = NULL, paramobj){
  stopifnot(inherits(paramobj, "mnlink_cann"))
  if (!is.null(xs) && !is.null(xe)){stopifnot(nrow(xs) == nrow(xe))}
  y <- matrix(0, nrow = max(nrow(xs), nrow(xe)), ncol = ncol(paramobj$P) - 1)
  
  if (!is.null(paramobj$Qs)){
    y <- y + Sp(xs %*% paramobj$Qs) %*% paramobj$Bs
  }
  if (!is.null(paramobj$Qe)){
    xetilde <- xe %*% paramobj$Qe #first column is used in denominator
    numerator <- (xetilde[, -1, drop = FALSE]) %*% paramobj$Be
    denominator <- xetilde[,1] + paramobj$ce
    y <- y + (numerator/denominator)
  }
  out <- iSp(y) %*% t(paramobj$P)
  return(out)
}


==> anc/sphm/R/Mobius_link_parameterisations.R <==
#' @name mnlink_params
#' @title Parameterisation Classes for the Scaled Mobius Mean Link
#' @description Parameterisations of the link functions.
#' These methods, create, check and convert between parameterisations of the mean link.
#' Actual mean link calculations are performed by other functions.
#' @param P Final rotation matrix on the response sphere: a p x p orthonormal matrix with positive determinant.
#' @param Bs Scaling matrix for spherical covariates: a (p-1) x (p-1) diagonal matrix with elements between zero and one ordered in decreasing size. `NULL` if no Sph covariates.
#' @param Be Scaling matrix for Euclidean covariates: a (p-1) x (p-1) diagonal matrix with elements between zero and one ordered in decreasing size. `NULL` if no Euc covariates.
#' @param Qs The qs x p rotation-like matrix `R_s` for rotating the spherical covariate vector. `NULL` if no Sph covariates.
#' @param Qe The qe x p rotation-like matrix `R_e` for rotating the Euclidean covariate vector. `NULL` if no Euc covariates.
#' @param ce A single real value. The additive offset \eqn{c_e} in the denominator below Euclidean covariates in the 'H' link. `NULL` if no Euc covariates.
#' @details
#' # Cannonical Parameterisation
#' The parameters here are for a mean link defined as
#' \deqn{\mu_{SpEuc}(x) = P\mathcal{S}^{[-1]}\left(B_s \mathcal{S}(Q_s^\top x_s)  +  \frac{B_e(Q_e[,-1]^\top x_e}{Q_e[,1]^\top x_e + c_e}\right)}
#' where \eqn{\mu(x)} is a p-length unit vector,
#' \eqn{x_s} is a `qs`-length unit vector,
#' \eqn{x_e} is a `qe`-length vector,
#' `P` is a p x p rotation matrix,
#' `Qs` is a `qs x p` orthonormal matrix (`t(Qs) %*% Qs == diag(p)`),
#' `Bs` is a diagonal matrix (p-1) x (p-1) matrix,
#' `Be` is a diagonal matrix (p-1) x (p-1) matrix,
#' `Qs` is a `qe x p` orthonormal matrix,
#' `ce` is a real-valued number.
#' The Euclidean covariate in this link is essentially transformed by \eqn{B_e\mathcal{S}\left(Q_e^\top x/c_1 \right)}, thus we call this link the `SpEuc` link.
#'
#' The `SpEuc` link above is slightly more flexible than the link function defined at the start of "Regression for spherical responses with linear and spherical covariates using a scaled link function" manuscript.
#' The link in Equation (1) from that manuscript is 
#' \deqn{\mu_{LinEuc}(x) = P\mathcal{S}^{[-1]}\left(B_s \mathcal{S}(Q_s^\top x_s)  +  B_e(Q_e[,-1]^\top x_e\right),}
#' which can be written as \eqn{\mu_{SpEuc}} with an extra zero-valued Euclidean covariate as the first covariate and fixing \eqn{Q_e[,1]=q_{e1}} to be `(1, 0, ...)` to match the index of the constant covariate and setting `ce=1`.
#' This is the `LinEuc` (for linear Euclidean) link form.
#' 
#' # Omega Parameterisation
#' The link functions are simplified by writing \eqn{\Omega_s = P^* B_s {Q_s^*}^T} and \eqn{\Omega_e = P^* B_e {Q_e^*}^T}, \eqn{\Omega = [\Omega_s \,\, \Omega_e]}.
#' This parameterisation helps optimisation as optimisation in Stiefel manifolds is harder than other spaces, and also reflects the sign ambiguity of columns of P with the matching columns of `Qe` and `Qs`.
#' 
NULL

#' @describeIn mnlink_params Represent the parameters of the Mobius mean link [`mnlink()`] using the canonical form.
#' @export
mnlink_cann <- function(P, Bs = NULL, Qs = NULL, Be = NULL, Qe = NULL, ce = NULL, check = TRUE){
  stopifnot(is.matrix(P))
  obj <- list(P = P, Bs = Bs, Qs = Qs, Be = Be, Qe = Qe, ce = ce)
  obj <- lapply(obj, function(element){if (length(element) == 0){return(NULL)}else{return(element)}})

  # export
  class(obj) <- c("mnlink_cann", class(obj))
  if (check){mnlink_cann_check(obj)}
  return(obj)
}

#' @describeIn mnlink_params Represent the parameters of the Mobius mean link [`mnlink()`] using the canonical form.
#' @export
as_mnlink_cann <- function(obj){
  if (inherits(obj, "mnlink_cann")){return(obj)}
  if (inherits(obj, "mnlink_Omega")){return(Omega2cann(obj, check = FALSE))}
  if (!inherits(obj, "list")){stop("obj isn't a mnlink_cann or mnlink_Omega class, or a list.")}
  if ("P" %in% names(obj)){return(do.call(mnlink_cann, c(obj, list(check = FALSE))))}
  if ("p1" %in% names(obj)){return(Omega2cann(do.call(mnlink_Omega, c(obj, list(check = FALSE))), check = FALSE))}
  return(obj)
}

mnlink_cann_vec <- function(obj){
  stopifnot(inherits(obj, "mnlink_cann"))
  Pvec <- as.vector(obj$P)
  names(Pvec) <- as.vector(outer(seq.int(1, nrow(obj$P)), seq.int(1, nrow(obj$P)), 
                                 FUN = paste, sep = ","))
  names(Pvec) <- paste0("P", names(Pvec))
  Qsvec <- as.vector(obj$Qs)
  if (!is.null(Qsvec)){
    names(Qsvec) <- as.vector(outer(seq.int(1, nrow(obj$Qs)), seq.int(1, ncol(obj$Qs)), 
                                    FUN = paste, sep = ","))
    names(Qsvec) <- paste0("Qs", names(Qsvec))
  }
  Qevec <- as.vector(obj$Qe)
  if (!is.null(Qevec)){
    names(Qevec) <- as.vector(outer(seq.int(1, nrow(obj$Qe)), seq.int(1, ncol(obj$Qe)), 
                                    FUN = paste, sep = ","))
    names(Qevec) <- paste0("Qe", names(Qevec))
  }
  Bsvec <- as.vector(diag(obj$Bs))
  if (length(Bsvec) > 0){names(Bsvec) <- paste0("Bs", 1:(nrow(obj$Bs)))}
  Bevec <- as.vector(diag(obj$Be))
  if (length(Bevec) > 0){names(Bevec) <- paste0("Be", 1:(nrow(obj$Be)))}
  cevec <- obj$ce
  if (!is.null(cevec)){names(cevec) <- paste0("ce", c("",1:(length(cevec) - 1)))}
  return(c(Pvec, Bsvec, Qsvec, Bevec, Qevec, cevec))
}




#' @name mnlink_params
#' @param p1 First column of the P matrix (vector of length `p`)
#' @param qe1 First column of the Qe matrix (vector of length `qe`). `NULL` if no Euc covariates.
#' @param qs1 First column of the Qs matrix (vector of length `qs`). `NULL` if no Sph covariates.
#' @param Omega A `p` by `qe + qs` matrix representing 
#' \deqn{\Omega = [\Omega_s \Omega_e] = [P^* B_s {Q_s^*}^T \,   P^* B_e {Q_e^*}^T]}
#' @param ce The value of \eqn{c_e}.
NULL

#' @describeIn mnlink_params Represent the parameters of the Mobius mean link [`mnlink()`] using the Omega form.
#' @export
mnlink_Omega <- function(p1, qs1 = vector("numeric", 0), Omega, qe1 = vector("numeric", 0), ce = vector("numeric", 0), check = TRUE){
  if (is.null(qs1)){qs1 <- vector("numeric", 0)}
  if (is.null(qe1)){qe1 <- vector("numeric", 0)}
  if (is.null(ce)){ce <- vector("numeric", 0)}
  obj <- list(
    p1 = p1,
    qs1 = qs1,
    qe1 = qe1,
    Omega = Omega,
    ce = ce
  )

  #export
  class(obj) <- c("mnlink_Omega", class(obj))
  if (check) {mnlink_Omega_check(obj)}
  return(obj)
}

#' @describeIn mnlink_params Represent the parameters of the Mobius mean link [`mnlink()`] using the Omega form.
#' @export
as_mnlink_Omega <- function(obj){
  if (inherits(obj, "mnlink_cann")){return(cann2Omega(obj, check = FALSE))}
  if (inherits(obj, "mnlink_Omega")){return(obj)}
  if (!inherits(obj, "list")){stop("obj must be either a mnlink_cann or mnlink_Omega class, or a list.")}
  if ("P" %in% names(obj)){return(cann2Omega(do.call(mnlink_cann, c(obj, list(check = FALSE))), check = FALSE))}
  if ("p1" %in% names(obj)){return(do.call(mnlink_Omega, c(obj, list(check = FALSE))))}
  return(obj)
}

#' @noRd
#' @description Converts Omega parameterisation to a vector.
#' @param obj An `mnlink_Omega` parameter object.
mnlink_Omega_vec <- function(obj){
  stopifnot(inherits(obj, "mnlink_Omega"))
  p1 <- obj$p1
  qs1 <- obj$qs1
  qe1 <- obj$qe1
  Omega <- obj$Omega
  ce <- obj$ce
  Omegavec <- as.vector(Omega)
  names(Omegavec) <- as.vector(
      outer(seq.int(1, length.out = length(p1)), 
        c( paste0("s", seq.int(1, length.out = length(qs1)), recycle0 = TRUE),
           paste0("e", seq.int(1, length.out = length(qe1)), recycle0 = TRUE)),
        FUN = paste, sep = ","))
  names(Omegavec) <- paste0("Omega_", names(Omegavec))
  names(p1) <- paste0("p1_", seq.int(1, length.out = length(p1)), recycle0 = TRUE)
  names(qs1) <- paste0("qs1_", seq.int(1, length.out = length(qs1)), recycle0 = TRUE)
  names(qe1) <- paste0("qe1_", seq.int(1, length.out = length(qe1)), recycle0 = TRUE)
  names(ce) <- paste0("ce", seq.int(1, length.out = length(ce)), recycle0 = TRUE)
  out <- c(p1, qs1, qe1, Omegavec, ce)
  class(out) <- "mnlink_Omega_vec"
  return(out)
}

#' @noRd
#' @description Inverse of `mnlink_Omega_vec()`
#' @param vec is a vector created by `mnlink_Omega_vec()`
#' @param p The dimension of the response (The dimension of covariates will be infered from `p`).
#' @param qe Number of Euclidean covariates
mnlink_Omega_unvec <- function(vec, p, qe = 0, check = TRUE){
  # length of vec = p + qs + qe + p*(qs + qe) + (qe>0)
  # l - 1*(qe>0) - qe - p*qe = qs + p*qs
  # (l - (qe>0) - qe - p*qe)/(1+p) = qs
  qs <- (length(vec) - p - (qe>0) - qe - p*qe)/(1+p)
  stopifnot(qs == as.integer(qs))
  names(vec) <- NULL
  
  mnlink_Omega(p1 = vec[1:p],
           qs1 = vec[p + seq.int(1, length.out = qs)],
           qe1 = vec[p + qs + seq.int(1, length.out = qe)],
           Omega = matrix(vec[p + qs + qe + seq.int(1, length.out = p*(qe + qs))], nrow = p, ncol = qs + qe, byrow = FALSE),
           ce = vec[p + qs + qe + p*(qs + qe) + seq.int(1, length.out = (qe > 0))],
           check = check)
}

#' @noRd
#' @describeIn mnlink_params For converting between parameterisations of the link function.
#' Sign of columns of P and Q are lost by the `cann2Omega()` transformation.
#' @export
cann2Omega <- function(obj, check = TRUE){
  if (check){mnlink_cann_check(obj)}
  p1 <- obj$P[, 1]
  qs1 <- obj$Qs[, 1]
  qe1 <- obj$Qe[, 1]
  Omega_s <- Omega_e <- ce <- NULL
  if (!is.null(qs1)){
    Omega_s <- obj$P[,-1] %*% obj$Bs %*% t(obj$Qs[, -1])
  }
  if (!is.null(qe1)){
    Omega_e <- obj$P[,-1] %*% obj$Be %*% t(obj$Qe[, -1])
    ce <- obj$ce
  }
  Omega <- cbind(Omega_s, Omega_e)
  return(mnlink_Omega(p1, qs1 = qs1, Omega = Omega, qe1 = qe1, ce = ce, check = FALSE))
}

#' @noRd
#' @description Converts an Omega parameterisation to the cannonical parameterisation.
#' Apart from p1 and q1, sign of columns of P and Q cannot be recovered from Omega.
Omega2cann <- function(obj, check = TRUE){
  if (check){mnlink_Omega_check(obj)}
  svdres <- svd(obj$Omega, nu = nrow(obj$Omega) - 1, nv = nrow(obj$Omega) - 1)

  P <- cbind(obj$p1, svdres$u)
  
  # much of the rest uses the SVD of Omega as written in the Euclidean link document (not ce)
  Qs <- Qe <- Bs <- Be <- ce <- NULL
  if (length(obj$qs1) > 0){
    Qs_unnorm <- svdres$v[seq.int(1, length.out = length(obj$qs1)), , drop = FALSE]
    Qs_norms <- sqrt(colSums(Qs_unnorm^2))
    Qsstar <- t(t(Qs_unnorm)/ Qs_norms)
    Qs <- cbind(obj$qs1, Qsstar)
    Bs <- diag(Qs_norms * svdres$d[-nrow(obj$Omega)])
  }
  if (length(obj$qe1) > 0){
    Qe_unnorm <- svdres$v[length(obj$qs1) + seq.int(1, length.out = length(obj$qe1)), , drop = FALSE]
    Qe_norms <- sqrt(colSums(Qe_unnorm^2))
    Qestar <- t(t(Qe_unnorm)/ Qe_norms)
    Qe <- cbind(obj$qe1, Qestar)
    Be <- diag(Qe_norms * svdres$d[-nrow(obj$Omega)])
    ce <- obj$ce
  }
  
  out <- mnlink_cann(P, Bs = Bs, Qs = Qs, Be = Be, Qe = Qe, ce = ce, check = check)
  if (det(out$P) < 0){#if negative determinant, flip an axis to get positive determinant of P (i.e. a rotation matrix)
    out <- P_signswitch(out, ncol(out$P))
  }
  return(out)
}

mnlink_cann_check <- function(obj){
  stopifnot(inherits(obj, "mnlink_cann"))
  
  #check P matrix
  p <- nrow(obj$P)
  stopifnot(p == ncol(obj$P))
  stopifnot(max(abs(obj$P %*% t(obj$P) - diag(1, ncol(obj$P)))) < sqrt(.Machine$double.eps))
  
  #check spherical covariate parameters
  if (!is.null(obj$Qs)){
    stopifnot(!is.null(obj$Bs))
    stopifnot(ncol(obj$Bs) == p - 1)
    stopifnot(nrow(obj$Bs) == p - 1)
    stopifnot(ncol(obj$Qs) == p)
    
    row(obj$Bs)!=col(obj$Bs)
    stopifnot(max(abs(obj$Bs[row(obj$Bs)!=col(obj$Bs)]), 0) < sqrt(.Machine$double.eps))
    stopifnot(max(abs(t(obj$Qs) %*% obj$Qs - diag(1, ncol(obj$Qs)))) < sqrt(.Machine$double.eps))
    if (any(diag(obj$Bs) < 0)){warning("Elements of Bs are negative")}
  } else {
    stopifnot(is.null(obj$Bs))
  }
  
  #check Euc covariate parameters
  if (!is.null(obj$Qe)){
    stopifnot(!is.null(obj$Be))
    stopifnot(ncol(obj$Be) == p - 1)
    stopifnot(nrow(obj$Be) == p - 1)
    stopifnot(ncol(obj$Qe) == p)
    
    stopifnot(max(abs(obj$Be[row(obj$Be)!=col(obj$Be)]), 0) < sqrt(.Machine$double.eps))
    stopifnot(max(abs(t(obj$Qe) %*% obj$Qe - diag(1, ncol(obj$Qe)))) < sqrt(.Machine$double.eps))
    stopifnot(is.vector(obj$ce))
    stopifnot(length(obj$ce) == 1)
    if (any(diag(obj$Be) < 0)){warning("Elements of Be are negative")}
  } else {
    stopifnot(is.null(obj$Be))
    stopifnot(is.null(obj$ce))
  }
  return(NULL)
}

mnlink_Omega_check <- function(obj){
  # Check dimensions and nullness of elements
  if (is.null(obj$p1)){stop("p1 should be non-null")}
  if (is.null(obj$qs1)){stop("qs1 should be non-null")}
  if (is.null(obj$qe1)){stop("qe1 should be non-null")}
  if (is.null(obj$ce)){stop("ce should be non-null")}
  
  elementnames <- c("p1", "qs1", "qe1", "ce", "Omega")
  nullelements <- vapply(obj[elementnames], is.null, FUN.VALUE = FALSE) 
  names(nullelements) <- elementnames #needed in case an element is completely missing
  if (any(nullelements)){stop("The following elements are null: ", paste(names(which(nullelements)), collapse = ", "))}
  isvecs <- vapply(obj[names(obj)!="Omega"], is.vector, FUN.VALUE = FALSE)
  if (any(!isvecs)){stop("The following elements should be vectors: ", paste(names(which(!isvecs)), collapse = ", "))}

  stopifnot(length(obj$p1) == nrow(obj$Omega))
  stopifnot(length(obj$qs1) + length(obj$qe1) == ncol(obj$Omega))
  stopifnot( ( (length(obj$qe1) > 0) + (length(obj$ce) > 0)) %in% c(0, 2))
  if(length(obj$qe1) > 0){
    stopifnot(length(obj$ce) == 1)
  }
  
  vals <- mnlink_Omega_check_numerical(obj)
  good <- (vals < sqrt(.Machine$double.eps))
  if (!all(good)){
    stop(paste("The following checks failed.", 
               paste0(names(vals)[!good], ": ", format(sqrt(vals[!good]), digits = 2), collapse = ", ") #sqrt here converts squared sizes to actual sizes
    ))
  }
  return(NULL)
}
mnlink_Omega_check_numerical <- function(obj){ #uses squared values for smoothness
  stopifnot(inherits(obj, "mnlink_Omega"))
  # list2env(obj, envir = environment())
  qs <- length(obj$qs1)
  qe <- length(obj$qe1)
  checkvals <- c(
    p1sizediff = (vnorm(obj$p1) - 1)^2,
    p1Omega = (t(obj$p1) %*% obj$Omega)^2
  )
  if (qs > 0){
    checkvals <- c(
      checkvals,
      qs1sizediff = (vnorm(obj$qs1) - 1)^2,
      Omegaqs1 = (obj$Omega[, seq.int(1, qs)] %*% obj$qs1)^2
    )
  }
  if (qe > 0){
    checkvals <- c(
      checkvals,
      qe1sizediff = (vnorm(obj$qe1) - 1)^2,
      Omegaqe1 = (obj$Omega[, qs + seq.int(1, qe)] %*% obj$qe1)^2
    )
  }
  if ((qs > 0) & (qe > 0)) {# for commutivity check
    OmOm <- obj$Omega %*% t(obj$Omega) 
    Is_tilde <- diag(1, qs + qe, qs) # for commutivity check
    OmpartOmpart <- obj$Omega %*% (Is_tilde %*% t(Is_tilde)) %*% t(obj$Omega) # for commutivity check
    Omega_comm = (sum((OmOm %*% OmpartOmpart - OmpartOmpart %*% OmOm)^2)^2) # for commutivity check - Frobenius norm of 0
    # above second ^2 is a hack to make Omega_comm be on a similar scale to all the other tests. See the C++ implementation of this constraint for a vector that is a more refined representation of the constraint
    checkvals <- c(checkvals, Omega_comm = Omega_comm)
  }
  return(checkvals)
}

# if the values are close to satisfying the constraints, it might make sense to project and scale p1 and q1 to satisfy the constraints
# will use canonical parameterisation to do this because orthogonality of the columns will make for easier projections
Omega_proj <- function(obj){
  stopifnot(inherits(obj, "mnlink_Omega"))
  # first project orthogonal to p1 (needs p1 unit vector)
  obj$p1 <- obj$p1/vnorm(obj$p1)
  newOmega <- obj$Omega -  (obj$p1 %*% t(obj$p1)) %*% obj$Omega
  # now t(p1) %*% newOmega = 0
  
  Omega_s <- Omega_e <- NULL
  if (length(obj$qs1) > 0){# project Omega_s perpendicular to qs1
    obj$qs1 <- obj$qs1/vnorm(obj$qs1)
    Omega_s <- newOmega[, seq.int(1, length.out = length(obj$qs1)), drop = FALSE]
    Omega_s <- Omega_s - Omega_s %*% obj$qs1 %*% t(obj$qs1)
  }
  if (length(obj$qe1) > 0){# project Omega_e perpendicular to qe1
    obj$qe1 <- obj$qe1/vnorm(obj$qe1)
    Omega_e <- newOmega[, length(obj$qs1) + seq.int(1, length.out = length(obj$qe1)), drop = FALSE]
    Omega_e <- Omega_e - Omega_e %*% obj$qe1 %*% t(obj$qe1)
  }
  obj$Omega <- cbind(Omega_s, Omega_e)
  return(obj)
}

# The Euc part of the Omega parameterisations is invariant to sign because ce can be anything (if it was fixed to +1 then there would be no invariance). This function switches the sign
Euc_signswitch <- function(obj){
  if (inherits(obj, "mnlink_Omega")){
    obj$qe1 <- -1 * obj$qe1
    obj$ce <- -1 * obj$ce
    obj$Omega[, length(obj$qs1) + (1:length(obj$qe1))] <- -1 * obj$Omega[, length(obj$qs1) + (1:length(obj$qe1))]
    return(obj)
  }
  if (inherits(obj, "mnlink_cann")){
    obj$ce <- -1 * obj$ce
    obj$Qe <- -1 * obj$Qe
    return(obj)
  }
}
P_signswitch <- function(obj, cols){
  stopifnot(inherits(obj, "mnlink_cann"))
  if (is.logical(cols)){cols <- which(cols)}
  if (1 %in% cols){stop("Sign of first column of P cannot be easily swapped")}
  obj$P[, cols] <- -1 * obj$P[,cols]
  if (!is.null(obj$Qs)){obj$Qs[,cols] <- -1 * obj$Qs[,cols]}
  if (!is.null(obj$Qe)){
    obj$Qe[,cols] <- -1 * obj$Qe[,cols]
  }
  return(obj)
}

#' @title Randomly generate mean link parameters
#' @description Uniformly generates orthogonal matrices `Qs`, `Qe` and `P`.
#' The diagonal elements of `Bs` and `Be` are drawn uniformly from between `0` and `1`.
#' The parameter `ce` is generated uniformly from between `0` and `1`.
#' @param preseed Before the generation of each parameter matrix, the `seed` is incremented by `1`, starting from `preseed`.
#' @param p The length of response vectors
#' @param qs The length of spherical covariate vectors
#' @param qe The length of Euclidean covariate vectors
#' @return A `mnlink_cann` object.
#' @export
rmnlink_cann <- function(p = 3, qs = 5, qe = 4, preseed = 0){
  stopifnot((qe==0) | (qe >= p-1))
  stopifnot((qs==0) | (qs >= p-1))
  set.seed(preseed + 1)
  P <- mclust::randomOrthogonalMatrix(p, p)
  Qs <- Qe <- Bs <- Be <- ce <- NULL
  if (qs > 0){
    set.seed(preseed + 2)
    Qs <- mclust::randomOrthogonalMatrix(qs, p)
    set.seed(preseed + 3)
    Bs <- diag(x = sort(runif(p-1), decreasing = TRUE), nrow = p-1)
  }
  if (qe > 0){
    set.seed(preseed + 2 + 10)
    Qe <- mclust::randomOrthogonalMatrix(qe, p)
    set.seed(preseed + 3 + 10)
    Be <-diag(x = sort(runif(p-1), decreasing = TRUE), nrow = p-1) 
    set.seed(preseed + 4 + 10)
    ce <- runif(1)
  }
  paramobj <- mnlink_cann(P, Bs = Bs, Qs = Qs, Be = Be, Qe = Qe, ce = ce, check = FALSE)
  return(paramobj)
}

#' @noRd
#' @description To simplify testing places result of `rmnlink_cann()` into the calling environment.
#' @details
#' Places all the parameters in the environment by running list2env(obj, envir = environment())
rmnlink_cann__place_in_env <- function(p = 3, qs = 5, qe = 4, preseed = 0){
  paramobj <- rmnlink_cann(p = p, qs = qs, qe = qe, preseed = preseed)
  target_env <- if (is.null(environment(-1))) .GlobalEnv else environment(-1)
  list2env(c(paramobj, list(paramobj = paramobj, qs = qs, qe = qe, p = p)), envir = target_env)
  return(NULL)
}

is_LinEuc <- function(obj, tol = sqrt(.Machine$double.eps)){
  if (inherits(obj, "mnlink_Omega")){
    if (length(obj$qe1) > 0){
      checks <- c((obj$qe1 - c(1, rep(0, length(obj$qe1) - 1)))^2, (obj$ce - 1)^2)
      if (all(checks < tol)){return(TRUE)}else{return(FALSE)}
    }
  }
  if (inherits(obj, "mnlink_cann")){
    if (!is.null(obj$Qe)){
      checks <-  c((obj$Qe[,1] - c(1, rep(0, nrow(obj$Qe) - 1)))^2, (obj$ce[1] - 1)^2)
      if (all(checks < tol)){return(TRUE)}else{return(FALSE)}
    }
  }
  warning("obj doesn't have Euclidean component")
  return(NULL)
}

#' @title Obtain dimensions corresponding to a mean link parameter set
#' @param x A mean link parameter object of class `mnlink_Omega` or `mnlink_cann`.
#' @return An integer vector of p (length of response unit vectors), qs (length of spherical covariate unit vectors) and qe (length of Euclidean covariate vectors).
#' @name dim-mnlink_params
NULL

#' @rdname dim-mnlink_params
#' @export
#' @method dim mnlink_cann
dim.mnlink_cann <- function(x){
  c(p = ncol(x$P), 
    qs = switch(1 + is.null(x$Qs), nrow(x$Qs), 0),
    qe = switch(1 + is.null(x$Qe), nrow(x$Qe), 0))
}

#' @rdname dim-mnlink_params
#' @export
#' @method dim mnlink_Omega
dim.mnlink_Omega <- function(x){
  c(p = length(x$p1), 
    qs = length(x$qs1),
    qe = length(x$qe1))
}


==> anc/sphm/R/Mobius_vMF.R <==
#' @title Objective function for vMF regression
#' @description 
#' For given parameters of [`mnlink()`], computes \deqn{\frac{1}{n}\sum_{i=1}^n y_i^T \mu(x_i)}
#' where \eqn{y_i} are observed unit vectors and \eqn{\mu(x_i)} is the corresponding predicted unit vector.
# @param y A matrix of unit vectors, each row corresponds to a single unit vector.
# @param xs A matrix of spherical covariate vectors (also unit vectors), each row corresponds to the same row in `y`.
# @param xe A matrix of Euclidean covariate vectors, each row corresponds to the same row in `y`.
# @param param A set of link parameters. See [`mnlink_cann()`] and [`mnlink_Omega()`].
#' @inheritParams mnlink
#' @export
prelimobj <- function(y, xs = NULL, xe = NULL, param){
  predictedmeans <- mnlink(xs = xs, xe = xe, param = param, check = FALSE)
  stopifnot(nrow(y) == nrow(predictedmeans))
  stopifnot(ncol(y) == ncol(predictedmeans))
  return(-mean(rowSums(y * predictedmeans)))
}

#' @title Regression with vMF Error and Scaled Mobius Link
#' @importClassesFrom scorematchingad Rcpp_ADFun
#' @description Regression of spherical response with vMF error and scaled Mobius link [`mnlink()`].
#' @details Optimisation of link parameters is by maximising 
#' \deqn{\sum_i=1^n y_i^T \mu(x_i)}
#' where \eqn{y_i} are observed unit vectors and \eqn{\mu(x_i)} is the corresponding predicted unit vector.
#' The concentration of the vMF is then estimated from the residuals.
#' 
#' Uses `nloptr`.
#' 
#' Before fitting, rotates y, xs and xe into standard form. If supplied, `start`, is updated accordingly.
#' 
#' If `type == "LinEuc"` a column of zeros called `'dummyzero'` is added to the front of `xe`.
#' 
#' @param y A matrix of unit vectors, each row corresponds to a single unit vector.
#' @param xs A matrix of spherical covariate vectors (also unit vectors), each row corresponds to the same row in `y`.
#' @param xe A matrix of Euclidean covariate vectors, each row corresponds to the same row in `y`.
#' @param start is a starting parameter object. For LinEuc mean link the Qe matrix must have an extra row and column that at the front/top, with 1 in the first entry (and zero elsewhere).
#' @param ... Passed as options to [`nloptr()`]. 
#' @param intercept `TRUE` to include a Euclidean intercept term using a covariate that is always `1`. This is needed for centering of Euclidean covariates, which is part of standardising the covariates. If `intercept = FALSE` then the Euclidean covariates will not be standardised.
#' @param lb Passed to [`nloptr()`]. Usually not used.
#' @param ub Passed to [`nloptr()`]. Usually not used.
#' @inheritParams mobius_SvMF
#' @export
mobius_vMF <- function(y, xs = NULL, xe = NULL, start = NULL, type = "SpEuc", fix_qs1 = FALSE, fix_qe1 = (type == "LinEuc"), intercept = TRUE, lb = NULL, ub = NULL, ...){
  p <- ncol(y)
  preplist <- list(y = y, xs = xs, xe = xe, start = start)
  # if needed, add Euclidean covariates and update start accordingly
  preplist <- addEuccovars(preplist, type = type, intercept = intercept)
  # standardise y, xe and xe and update start accordingly. Dont standardise xe if intercept = FALSE
  preplist <- standardise_data(preplist, intercept)
  # If start not supplied, choose start close to identities since data standardised
  preplist <- defaultstart(preplist, type)

  # Check LinEuc link initiated properly
  if ((type == "LinEuc") && (!is.null(preplist$xe))){
    stopifnot(is_LinEuc(preplist$start))
    stopifnot(all(preplist$xe[, 1]^2 < sqrt(.Machine$double.eps)))
  }

  ### More detailed preparation ###
  om0 <- as_mnlink_Omega(preplist$start)
  # check inputs:
  check_meanlink(preplist$y, preplist$xs, preplist$xe, om0)

  # Prepare constraint tape
  conprep <- estprep_meanconstraints(om0, fix_qs1, fix_qe1)
  # below updates om0vec with x0 values according to isfixed
  om0vec <- scorematchingad:::t_sfi2u(conprep$x0, conprep$om0vec, conprep$isfixed)

  # Prepare objective tape.
  objtape <- tape_namedfun("prelimobj_cpp", om0vec, vector(mode = "numeric"), c(p, length(om0$qe1)), cbind(preplist$y,preplist$xs,preplist$xe), check_for_nan = FALSE)
  objtape <- scorematchingad::avgrange(objtape) #objtape initially returns a value for each measurement. Average here to get average over all data.
  
  # update objtape based on fixed values
  objtape <- scorematchingad::fixindependent(objtape, objtape$xtape, conprep$isfixed)
  # using tapeing values as starting parameters
  x0 <- objtape$xtape
  
  # prepare nloptr options
  default_opts <- list(algorithm = "NLOPT_LD_SLSQP",
                xtol_rel = 1E-10, #1E-04,
                tol_constraints_eq = rep(1E-1, conprep$constraint_tape$range),
                # check_derivatives = TRUE, check_derivatives_print = 'errors', check_derivatives_tol = 1E-3,
                # print_level = 3,
                maxeval = 1E4)
  ellipsis_args <- list(...)
  combined_opts <- utils::modifyList(default_opts, ellipsis_args)
  
  # activate a progress bar
  pb <- progress::progress_bar$new(total = combined_opts$maxeval + 5, format = ":bar :percent :current :tick_rate elapsed::elapsedfull eta::eta")
  
  # Optimisation
  # current dynamic parameter values of tapes will be used
  nlopt <- nloptr::nloptr(
    x0 = x0,
    eval_f = function(theta){
      if (!pb$finished) pb$tick()
      list(objective = -objtape$forward(0, theta), gradient = -objtape$Jacobian(theta))
      },
    eval_g_eq =  function(theta){
      list(constraints = conprep$constraint_tape$forward(0, theta),
           jacobian = matrix(conprep$constraint_tape$Jacobian(theta), byrow = TRUE, ncol = length(theta)))},
    opts = combined_opts,
    lb = lb,
    ub = ub
  )
  if (!(nlopt$status %in% 1:4)){warning(nlopt$message)}
  
  # Estimate concentration
  # Note that the objective is average of y.ypred
  res <- optimise(function(k){
    -lvMFnormconst(k, p) + k * (-nlopt$objective) #full vMF log-likelihood (standardised by number of observations)
  }, lower = 1E-8, upper = 1E5, maximum = TRUE)
  k <- res$maximum
  
  #output some diagnostics - vector names would be nice here
  nlopt$solution_grad_f <- -objtape$Jacobian(nlopt$solution)
  nlopt$solution_g_eq <- conprep$constraint_tape$forward(0, nlopt$solution)
  nlopt$solution_jac_g_eq <- matrix(conprep$constraint_tape$Jacobian(nlopt$solution),
                                     byrow = TRUE, ncol = length(nlopt$solution))
  nlopt$solution_Hes_f <- matrix(-objtape$Hessian0(nlopt$solution),
         nrow = objtape$domain,
         byrow = TRUE)

  # remove the tapes from the return to save on memory
  nlopt$eval_f <- nlopt$eval_g_eq <- nlopt$nloptr_environment <- NULL
   
  # insert any fixed values of mean parameters
  fullparam <- scorematchingad:::t_sfi2u(nlopt$solution, om0vec, conprep$isfixed)
 
  #project mean pars to have correct orthogonality
  projectedom <- Omega_proj(mnlink_Omega_unvec(fullparam, p, length(om0$qe1), check = FALSE))
  try({mnlink_Omega_check(projectedom)})

  ### Making nicer return objects ###
  # Aspects of the fit that are invariant to coordinates used
  # distances in response space
  pred <- mnlink(xs = preplist$xs, xe = preplist$xe, param = projectedom)
  dists <- acos(rowSums(pred * preplist$y))
  rresids_tmp <- rotatedresid(preplist$y, pred, nthpole(ncol(preplist$y)))
  rresids <- rresids_tmp[, -1]
  attr(rresids, "samehemisphere") <-  attr(rresids_tmp, "samehemisphere")
  colnames(rresids) <- paste0("r", 1:ncol(rresids))
  
  ### revert estimated parameters and pred to pre-standardisation coordinates ###
  est <- undo_recoordinate_Omega(projectedom, 
                          yrot = attr(preplist$y, "std_rotation"), 
                          xsrot = attr(preplist$xs, "std_rotation"), #if xs/xe is NULL then attr(xs/xe, ..) is NULL too
                          xerot = attr(preplist$xe, "std_rotation"), 
                          xecenter = attr(preplist$xe, "std_center"),
                          onescovaridx = preplist$onescovaridx)
  ### Stabilise sign of Euc est based on ce ###
  if (isTRUE(est$ce < 0)){est <- Euc_signswitch(est)}
  
  # DoF
  DoF <- mobius_DoF(p, length(est$qs1), length(est$qe1), fix_qs1 = fix_qs1, fix_qe1 = fix_qe1) + 
    1 #concentration
  # AIC using result from concentration search
  AIC <- 2*DoF - 2 * res$objective * nrow(y)
  lLik <- res$objective * nrow(y)
  
  niceout <- list(
    est = est,
    mean = est,
    k = k,
    obj = nlopt$objective,
    solution = projectedom, #non-standardised solution
    nlopt = nlopt,
    y = y,
    xs = xs,
    xe = if (!is.null(xe)){if (intercept){destandardise_Euc(preplist$xe, attr(preplist$xe, "std_center"), attr(preplist$xe, "std_rotation"))} else {xe}}, #this recovers any added covariates too
    pred = destandardise_sph(pred, tG = attr(preplist$y, "std_rotation")),
    rresids = rresids,
    dists = dists,
    DoF = DoF,
    AIC = AIC,
    lLik = lLik,
    start = start,
    linktype = list(type = type, fix_qs1 = fix_qs1, fix_qe1 = fix_qe1, intercept = intercept)
  )
  return(niceout)
}

#' @title Degrees of freedom of the Mobius mean link function
#' @description The parameters of the Mobius mean link function [`mnlink()`] have a number of constraints.
#' This function incorporates these constraints to obtain the total degrees of freedom of the parameters.
#' @param p The length of response vectors
#' @param qs The length of spherical covariate vectors
#' @param qe The length of Euclidean covariate vectors
#' @param fix_qs1 Whether the first column of `Qs` is fixed (i.e. not estimated and not free).
#' @param fix_qe1 Whether `ce` and the first column of `Qe` is fixed (i.e. not estimated and not free).
#' @return An integer
#' @export
mobius_DoF <- function(p, qs = 0, qe = 0, fix_qs1 = FALSE, fix_qe1 = FALSE){
  if (qs == 0){fix_qs1 <- FALSE} #ignore fix_qs1
  if (qe == 0){fix_qe1 <- FALSE} #ignore fix_qs1
  DoF <- DoF_Stiefel(p, p) + #P
    DoF_Stiefel(qs-fix_qs1, p-fix_qs1) + #Qs
    DoF_Stiefel(qe-fix_qe1, p-fix_qe1) + #Qe
    (qs>0)*(p-1) + #Bs
    (qe>0)*(p-1) + #Be
    1*((qe>0) & (!fix_qe1)) #ce
}

check_meanlink <- function(y, xs, xe, om0){
  try(mnlink_Omega_check(om0))
  p <- ncol(y)
  stopifnot(p == length(om0$p1))
  if (!is.null(xs)){
    stopifnot(ncol(xs) == length(om0$qs1))
  } else {
    stopifnot(length(om0$qs1) == 0)
  }
  # check Euc info if Euc is part of the link
  if (!is.null(xe)){
    stopifnot(ncol(xe) == length(om0$qe1))
  } else {
    stopifnot(length(om0$qe1) == 0)
  }
}

estprep_meanconstraints <- function(om0, fix_qs1, fix_qe1){
  dims_in <- c(length(om0$p1), length(om0$qe1))
  om0vec <- mnlink_Omega_vec(om0)
 
  # generate tapes 
  constraint_tape <- tape_namedfun("Omega_constraints_wrap", om0vec, vector(mode = "numeric"), dims_in, matrix(nrow = 0, ncol = 0), check_for_nan = FALSE)

  # fix mean link parameters depending on arguments
  # use the starting parameters om0 to detect whether we have xs and xe as their form is more predictable due to the Omega class
  omfixed <- lapply(om0, function(x) x * 0)
  if (fix_qe1 && (length(om0$qe1) > 0)){
    # if shogo and Euc, fix some elements
    omfixed$qe1 <- omfixed$qe1 + 1
    omfixed$ce <- omfixed$ce + 1
  }
  
  # fix qs1 to the starting values if qs1 exists
  # use the starting parameters to check as their form is more constrained by the Omega class
  if (fix_qs1 && (length(om0$qs1) > 0)){
    omfixed$qs1 <- omfixed$qs1 + 1
  }
  
  # update constraint tapes based on omfixed
  isfixed <- mnlink_Omega_vec(as_mnlink_Omega(omfixed)) > 0.5
  constraint_tape <- scorematchingad::fixindependent(constraint_tape, om0vec, isfixed)
  # drop constraint returns that are constant:
  keep <- which(vapply((1:constraint_tape$range)-1, function(i){!constraint_tape$parameter(i)}, FUN.VALUE = FALSE))
  constraint_tape <- scorematchingad::keeprange(constraint_tape, keep)
  
  # check Jacobians of constraints are non-singular for the starting parameters.
  # For pathological params (e.g. the default starting params of no rotations), it can be zero.
  # If it is singular, perturb starting omega very slightly
  x0 <- om0vec[!isfixed]
  Jac_eq <- matrix(constraint_tape$Jacobian(x0), byrow = TRUE, ncol = constraint_tape$domain)
  if (any(abs(svd(Jac_eq)$d) < sqrt(.Machine$double.eps))){
    # modify Qs and Qe so that they dont individually form orthogonal vectors
    cann <- as_mnlink_cann(om0)
    scalemodifier <- max(abs(rbind(cann$Qs, cann$Qe)))/1E3
    cann$Qs[,-1] <- cann$Qs[,-1] + scalemodifier*savednoisemat[1:nrow(cann$Qs), 1:(ncol(cann$Qs)-1)]
    cann$Qe[,-1] <- cann$Qe[,-1] + scalemodifier*savednoisemat[1:nrow(cann$Qe), 1:(ncol(cann$Qe)-1)]
    om0new <- as_mnlink_Omega(cann)
    x0 <- mnlink_Omega_vec(om0new)[!isfixed]
    }
  Jac_eq <- matrix(constraint_tape$Jacobian(x0), byrow = TRUE, ncol = constraint_tape$domain)
  if (any(abs(svd(Jac_eq)$d) < sqrt(.Machine$double.eps))){
    warning("Initial parameters lead to a singular constraint Jacobian")
  }
  
  return(list(
    om0vec = om0vec,
    x0 = x0, #x0 may be perturbed to avoid singular Jac_eq 
    isfixed = isfixed,
    constraint_tape = constraint_tape
    ))
}

#' @title Try other initial starting parameters for a given regression
#' @description Given a vMF regression, repeat the optimisation from initial parameters randomly generated by [`rmnlink_cann()`].
#' @param mod_vMF Result of [`mobius_vMF()`]
#' @param preseed Passed to [`rmnlink_cann()`]
#' @details `fix_qe1` and `fix_qs1` of `mod_vMF` will be respected.
#' @return An vMF regression using the same data as `mod_vMF`.
#' @export
mobius_vMF_restart <- function(mod_vMF, preseed = 1){
  inparam <- as_mnlink_Omega(mod_vMF$est)
  dims <- dim.mnlink_Omega(inparam)
  start <- rmnlink_cann(p = dims["p"], 
                           qs = dims[["qs"]] - (dims[["qs"]] > 0 & mod_vMF$linktype$fix_qs1), 
                           qe = dims[["qe"]] - (dims[["qe"]] > 0 & mod_vMF$linktype$fix_qe1), 
                           preseed = preseed)
  # for sitatuations with fixed elements, treat simulated matrices as part of the full matrix
  if (dims[["qe"]] > 0 & mod_vMF$linktype$fix_qe1){
    start$ce <- inparam$ce
    # convert qe1 to nth pole
    rotmat <- rotationmat_amaral(inparam$qe1, nthpole(dims[["qe"]]))
    # build Qe from deciding it is random in the space orthogonal to qe1
    rotQe <- rbind(0, start$Qe)
    if (ncol(rotQe) == dims["p"]){
      rotQe <- cbind(0, rotQe[,-1, drop = FALSE])
    } else if (ncol(rotQe) == dims["p"] - 1) { #case when qe=p and fix_qe1=TRUE
      rotQe <- cbind(0, rotQe)
    }
    rotQe[1,1] <- 1
    start$Qe <- t(rotmat) %*% rotQe
    # put inparam$qe1 back in case inparam$qe1 = - nthpole(dims[["qe"]]) and rotmat is then a reflection not a rotation
    start$Qe[,1] <- inparam$qe1
  }
  if (dims[["qs"]] > 0 & mod_vMF$linktype$fix_qs1){
    # convert qs1 to nth pole
    rotmat <- rotationmat_amaral(inparam$qs1, nthpole(dims[["qs"]]))
    rotQs <- rbind(0, start$Qs)
    if (ncol(rotQs) == dims["p"]){
      rotQs <- cbind(0, rotQs[,-1, drop = FALSE])
    } else if (ncol(rotQs) == dims["p"] - 1) { #case when qs=p and fix_qs1=TRUE
      rotQs <- cbind(0, rotQs)
    }
    rotQs[1,1] <- 1
    start$Qs <- t(rotmat) %*% rotQs
    # put inparam$qs1 back in case inparam$qs1 = - nthpole(dims[["qs"]]) and rotmat is then a reflection not a rotation
    start$Qs[,1] <- inparam$qs1
  }
  start <- as_mnlink_Omega(start)
  stopifnot(all(dim.mnlink_Omega(start) == dims))
  mobius_vMF(y = mod_vMF$y,
             xs = mod_vMF$xs,
             xe = mod_vMF$xe,
             fix_qs1 = mod_vMF$linktype$fix_qs1,
             fix_qe1 = mod_vMF$linktype$fix_qe1,
             type = mod_vMF$linktype$type,
             intercept = mod_vMF$linktype$intercept,
             start = start)
}


==> anc/sphm/R/RcppExports.R <==
# Generated by using Rcpp::compileAttributes() -> do not edit by hand
# Generator token: 10BE3573-1514-4C36-9D1C-5A225CD40393

Omega_constraints <- function(vec, p, qe = 0L) {
    .Call(`_sphm_Omega_constraints`, vec, p, qe)
}

#' @noRd
#' @description Helper function Bessel I approximation from BesselI::besselIasym()
#' which is from the asymptotic expansion of Bessel I_nu(x) function   x -> infinity
#'       by Abramowitz & Stegun (9.7.1), p.377 
#' I_a(z) = exp(z) / sqrt(2*pi*z) * f(z,..)  where
#'   f(z,..) = 1 - (mu-1)/ (8*z) + (mu-1)(mu-9)/(2! (8z)^2) - ...
#'           = 1- (mu-1)/(8z)*(1- (mu-9)/(2(8z))*(1-(mu-25)/(3(8z))*..))
#' where  mu = 4*a^2  *and*  |arg(z)| < pi/2
#' This is useful for large x
#' @param x is the vMF concentration parameter
#' @param nu is such that nu + 1 = d/2, where d is the ambient dimension of the sphere.
#' @param order The expansion order to use.
besselIasym <- function(x, nu, order, log_result = TRUE) {
    .Call(`_sphm_besselIasym`, x, nu, order, log_result)
}

#' @noRd
#' @title Approximation of Bessel I function for small x.
#' @description 
#' For small x (i.e. concentration) Hornik and Grun use simple relation by Schou 1979 (and others)
#' for approximating the derivative of log(const(k)) but I want a coarse idea of the value here.
#' I'm going to use the series 10.25.2 from Nist: `https://dlmf.nist.gov/10.25#E2`
#' This looks actually to be just a solution to equation defining the modified Bessel function.
#' (x/2)^nu sum_i{1/i! 1/gamma(nu + i + 1) (x/2)^(2i)}.
#' @param x is the vMF concentration parameter
#' @param nu is such that nu + 1 = d/2, where d is the ambient dimension of the sphere.
#' @param order The expansion order to use.
besselItrunc <- function(x, nu, order, log_result = TRUE) {
    .Call(`_sphm_besselItrunc`, x, nu, order, log_result)
}

#' @title Approximation of the vMF normalising constant
#' Helper function lvMFnormconst_approx
#' For p == 3 using an exact formula
#' Otherwise uses *approximations* of the modified Bessel function of the first order.
#' The normalising constant is \eqn{(2 * \pi)^{p/2} besselI(k, p/2 - 1)/k^{p/2 -1}}
#' where \eqn{p} is the dimension of the ambient space of the sphere (i.e. vectors have \eqn{p} entries)
#' @details
#' Returns the log of the normalising constant.
#' The approximation uses a threshold of 10 to choose between the small concentration and large concentration regime,
#' and in each regime the series order used is 15.
#' @export
#' @param kappa Concentration parameter
#' @param p Dimension of ambient space (i.e. length of unit vectors).
lvMFnormconst_approx <- function(kappa, p) {
    .Call(`_sphm_lvMFnormconst_approx`, kappa, p)
}

#' @noRd 
#' @description Get the Hstar matrix from Scealy and Wood (2019, Section 3) for a mean vector m
NULL

ldSvMF_cann <- function(y, k, a, G) {
    .Call(`_sphm_ldSvMF_cann`, y, k, a, G)
}

ldSvMF_muV <- function(y, k, m, a1, V) {
    .Call(`_sphm_ldSvMF_muV`, y, k, m, a1, V)
}

#' @noRd
#' @description
#' This function approximates the BesselI function by
#' using `BesselItrunc()` for values of `x` smaller than `threshold` and
#' using `BesselIasym()` for values of `x` larger than `threshold`.
#' @param x value to compute the BesselI function at.
#' @param nu The `nu` in the BesselI function.
#' @param order The order of approximation to use in `BesselItrunc()` and `BesselIasym()`
#' @param threshold is the location at which the calculation switches
#' @param log_result Whether to return the log of the approximated BesselI function. This is useful to avoid floating point over run or inaccuracies.
#' @return a single value
besselImixed <- function(x, nu, threshold, order, log_result = TRUE) {
    .Call(`_sphm_besselImixed`, x, nu, threshold, order, log_result)
}

mnlink_cpp <- function(xs, xe, vec, p) {
    .Call(`_sphm_mnlink_cpp`, xs, xe, vec, p)
}

cayleyTransform <- function(A) {
    .Call(`_sphm_cayleyTransform`, A)
}

inverseCayleyTransform <- function(M) {
    .Call(`_sphm_inverseCayleyTransform`, M)
}

vectorizeLowerTriangle <- function(A) {
    .Call(`_sphm_vectorizeLowerTriangle`, A)
}

inverseVectorizeLowerTriangle <- function(vec) {
    .Call(`_sphm_inverseVectorizeLowerTriangle`, vec)
}

#' @noRd
#' @title Convert all SvMF regression parameters into a single long vector
#' @description Placing all parameters in a single vector allow automatic differentiation with the parameters as independent values. Some tidying of the parameter space also occurs in the vectorisation.
#' @details The scales `aremaining` are constrained to have a product of `1` and be positive. This function encodes these restrictions by dropping the first element of `aremaining` and converting the other elements to \eqn{log(a_j)} etc.
#' @param G0 are the orientation axes of SvMF in cannonical coordinate (p x p matrix). Ideally G0 is close to the referencecoords axes. G0 must be a rotation matrix (det > 0) so that the Cayley transform representation works.
#' @param referencecoords is a p x p orthonormal matrix specifying the reference coordinates for the Cayley transforms. It is best if referencecoords is close to the best G0 (so rG0 is close the identity) and it will fail if `G01` is the antepode of `referencoords[,1]`.
Mobius_SvMF_partan_nota1_tovecparams <- function(omvec, k, aremaining, G0, referencecoords, G01behaviour) {
    .Call(`_sphm_Mobius_SvMF_partan_nota1_tovecparams`, omvec, k, aremaining, G0, referencecoords, G01behaviour)
}

Mobius_SvMF_partan_nota1_fromvecparamsR <- function(mainvec, p, qs, qe, referencecoords, G01behaviour, G01 = NULL) {
    .Call(`_sphm_Mobius_SvMF_partan_nota1_fromvecparamsR`, mainvec, p, qs, qe, referencecoords, G01behaviour, G01)
}

#' @noRd
#' @title Log-density at response `y` for SvMF regression with the scales Mobius link function
#' @description For given response row-vectors y, covariate row-vectors xs, xe and regression parameters, returns the log-density for each row of `y` (and corresponding row of xs and xe). When the length of the response (`p`) is not 3, then the normalising constant from the vMF density is approximated.
#' @param y A matrix of row vectors (each row a unit vector)
#' @param xs A matrix of row vectors (each row a unit vector)
#' @param xe A matrix of row vectors
#' @param om A parameter object specifying the parameters of the mean link
#' @param k Concentration of the SvMF error distribution
#' @param a1 The first scale of the SvMF error distribution, which is typically fixed at `1`.
#' @param aremaining A (p-1) vector of the remaining scales of the SvMF error distribution.
#' @param G0 An orthonormal matrix with first column that are the 'base location' for parallel transport of axes on the sphere.
#' @details
#' For a given mean direction `mu`, the axes of the SvMF error distribution are obtained by parallel transport of `G0[,-1]` along the geodesic from `G0[,1]` to `mu`.
#' 
#' The function projects the parameter object `om` such that the matrix Omega is orthogonal to p1, qs1 and qe1.
NULL

ld_Mobius_SvMF_partran_forR <- function(y, xs, xe, omvec, k, a1, aremaining, G0) {
    .Call(`_sphm_ld_Mobius_SvMF_partran_forR`, y, xs, xe, omvec, k, a1, aremaining, G0)
}

tape_ld_Mobius_SvMF_partran_nota1 <- function(omvec, k, a1, aremaining, G0star, p_in, qe_in, yx, referencecoords, G01behaviour) {
    .Call(`_sphm_tape_ld_Mobius_SvMF_partran_nota1`, omvec, k, a1, aremaining, G0star, p_in, qe_in, yx, referencecoords, G01behaviour)
}

#' @noRd
#' @title Preliminary Objective in the style of the `generalfunction` class:
#' @param yx is the response the spherical covariates, and the Euclidean covariates *cbind* together. Each row an observation.
#' @param dyn is a zero length vector that is ignored
#' @param dims_in A vector of `c(p, qe)`. `p` and `qe` are required to separate yx and omvec into their constituents.
#' @details
#' The return is vector of mu.y values where mu is the mean predicted by omvec and x, and y are the observations.
#' This mu.y is (log(vMF density) - log(vMF norm const(k)))/k.
#' Therefore the gradient of below function, for each return value, is: grad(mu.y) = grad(log(vMF density))/k
#' The Fisher information matrix ignoring concentration is var(grad(log(vMF density))) = k^2 var(grad(mu.y)).
#' So standard errors for the preliminary mean require knowledge of the concentration parameter k.
prelimobj_cpp <- function(omvec, dyn, dims_in, yx) {
    .Call(`_sphm_prelimobj_cpp`, omvec, dyn, dims_in, yx)
}

#' @noRd
#' @description Function to create tapes of besselImixed() from ldSvMF purely for testing differentiation
tape_besselImixed <- function(x, nu, threshold, order, log_result = TRUE) {
    .Call(`_sphm_tape_besselImixed`, x, nu, threshold, order, log_result)
}

#' @noRd
#' @title Function for taping a general function. 
#' @description The function must have signature
#' `veca1 fun(const veca1 & independent, const veca2 & dynamic, const vecd & constvec, const matd & constmat)`.
#' Differentiation of `fun` will occur with respect to the independent arguments. The taping will keep of dependence on the dynamic arguments so that the value of the dynamic arguments can be changed in the tape. The constants (constvec and constmat) will be baked into the tape (to change these constants `tapefun` will have to be called again.
#' 
#' If some of the arguments are unwanted, I'm hoping I can write the function so that vectors of length zero are okay.
#'
#' @param fun A function with the correct signature.
#' @param ind_t The value of the independent argument to use for taping.
#' @param dyn_t The value of the dynamic argument to use for taping.
#' @param constants The value of the constants argument.
#' @param check_for_nan Should the tape watch for nan values when in use? This can be useful to let the tape pass nan back to R
#' @param func_name Name of function to tape. Name must be in the internal `function_map` object.
tape_namedfun <- function(func_name, ind_t, dyn_t, constvec, constmat, check_for_nan) {
    .Call(`_sphm_tape_namedfun`, func_name, ind_t, dyn_t, constvec, constmat, check_for_nan)
}



==> anc/sphm/R/SvMF_d.R <==
#' Log-likelihood of SvMF
#' @param y is row-vectors of data
#' @param param is a set of parameters from either [`SvMFcann()`] or [`SvMFmuV()`].
#' @param log Return log density?
#' @export
#' @return A vector of values.
dSvMF <- function(y, param, log = FALSE){
  if (inherits(param, "SvMFmuV")){ll <- SvMF_ll_muV(y, param)}
  if (inherits(param, "SvMFcann")){ll <- SvMF_ll_cann(y, param)}
  if (log){return(ll)}
  else {return(exp(ll))}
}


SvMF_ll_cann <- function(y, param){
  list2env(param, envir = environment())
  p <- nrow(G)
  lconst <- -lvMFnormconst(k, p) - log(a[1]) #from Scealy and Wood 2019, this nice and simple for p = 3
  Gscal <- t(t(G)/a) #scale columns of Gamma by a
  denom <- sqrt(rowSums((y %*% Gscal)^2)) #the denominator in the density exponent
  
  ll <- lconst - (p-1) * log(denom) + drop(k * y %*% Gscal[,1])/denom
  return(ll)
}

SvMF_ll_muV <- function(y, param){
  list2env(param, envir = environment())
  p <- length(m)
  lconst <- -lvMFnormconst(k, p) - log(a1) #from Scealy and Wood 2019, this nice and simple for p = 3
  Hstar <- getHstar(m)
  ystarstarL <- y %*% Hstar
  denom <- sqrt(drop((y %*% m/a1)^2) + rowSums((ystarstarL %*% solve(V))*ystarstarL))

  ll <- lconst - (p-1) * log(denom) + drop(k * y %*% m/a1)/denom
  return(ll)
}

# This is the __log__ of the normalising constant w.r.t. the Lebesgue measure on the sphere.
lvMFnormconst <- function(k, p, method = 'base'){
  if (p == 3){return(log(2*pi) + log(1 - exp(-2*k)) + k - log(k))} #from Scealy and Wood 2019, this nice and simple for p = 3, with exponential scaling to avoid Inf at large k: log(exp(k) - exp(-k)) = log(1-exp(-2k)) + k
    if (method == 'base'){
      # formula in Scealy and Wood 2019
      # using expon.scaled so that logarithm behaves well at large k
      return(p/2 * log(2*pi) + log(besselI(k, p/2 - 1, expon.scaled = TRUE)) + k - (p/2 - 1) * log(k))  #p/2-1 kind
    }
    if (method == 'Bessel'){
      requireNamespace("Bessel")
      return(p/2 * log(2*pi) + log(Bessel::BesselI(k, p/2 - 1)) - (p/2 - 1) * log(k))  #p/2-1 kind
    }
    if (method == "movMF"){
      requireNamespace("movMF")
      # the normalising constant pops out from evaluating the vMF density at any point orthogonal to the mean
      # From Scealy and Wood vs Hornik and Grun, movMF seems to be calculating density wrt uniform distribution on the sphere
      # there is a constant ration between the two of gamma(p/2)/((2*pi)^(p/2))
      # Another 2^(p/2 - 1) is needed, but I'm not sure why - perhaps something to do with multiple clusters in movMF?
      const_wrtunif <- 
        movMF::dmovMF(matrix(c(0, 1, rep(0, p-2)), nrow = 1),
                      matrix(c(1, rep(0, p-1)), nrow = 1) * k,
                      log = TRUE)
      const_wrtLeb <- const_wrtunif + (p/2 - 1)*log(2) + log(gamma(p/2)) - (p/2) * log(2*pi)
      return(-const_wrtLeb)
    }
}


==> anc/sphm/R/SvMF_parameterisations.R <==
#' SvMF Parameterisations
#' @name SvMFparams
#' @description The SvMF canonical parameterisation is a set of positive real numbers (kappa, `a`) and a matrix of orthonormal column vectors `Gamma`, where the product of the `a` is 1. `a_1` and `kappa` are not jointly estimatable by MLE, so I'm expecting them to be closely related.
#' There are three other parametrisations.
#' Alternatively this set of numbers are the eigenvalues and eigenvectors of the symmetric matrix E(yy^T). The determinant of this matrix would be kappa * a_1.
#' A third parametrisation is available: using kappa, mu and a matrix V that is symmetric positive definite matrix with det(V) = 1.
#' A fourth represents the above V matrix as an orthogonal matrix and a set of positive real values.
#' 
#' @examples 
#' SvMFcann(k = 0.5, a = c(1, rep(1, 5-1)), G = diag(1, 5))
NULL

#' @describeIn SvMFparams The canonical parameterisation of a SvMF using a kappa, a vector and Gamma, as used in equation 7 of Scealy and Wood 2017.
#' @export
SvMFcann <- function(k, a, G){
  obj <- list(k = k, a = a, G = G)
  class(obj) <- c("SvMFcann", class(obj))
  return(obj)
}
SvMFcann_check <- function(obj){
  list2env(obj, envir = environment())
  checks <- c(
  `a length` = length(a) == ncol(G),
  `Gamma square` = ncol(G) == nrow(G),
  `kappa positive` = k > 0,
  `a positive` = a > 0,
  `a product` = (prod(a[-1]) - 1)^2 < sqrt(.Machine$double.eps),
  `Gamma orthogonal` = (t(G) %*% G - diag(1, ncol(G)))^2 <  sqrt(.Machine$double.eps)
  )
  SvMF_unimodalcriterion(obj)
  if (any(!checks)){
    stop(sprintf("Parameters fail SvMF checks: %s", paste(names(checks)[!checks], collapse = ", ")))
  }
  return(NULL)
}

#' @describeIn SvMFparams The parameterisation of a SvMF that uses a kappa, mean, a_1, and a symmetric positive definite matrix `V` with `det(V) = 1`. This parameterisation is defined in equations 8 and 9 of Scealy and Wood 2019.
#' The log-likelihood using this parameterisation is in equation 11 of Scealy and Wood 2019.
SvMFmuV <- function(k, m, a1, V){
  obj <- list(k = k, m = m, a1 = a1, V = V)
  class(obj) <- c("SvMFmuV", class(obj))
  return(obj)
}
SvMFmuV_check <- function(obj, tol = sqrt(.Machine$double.eps)){
  list2env(obj, envir = environment())
  checks <- c(
    `kappa positive` = k > 0,
    `a1 positive` = a1 > 0,
    `m size` = (vnorm(m) - 1)^2 <  tol,
    `V square` = ncol(V) == nrow(V),
    `V size` = ncol(V) == length(m) - 1,
    `V symmetric` = isSymmetric(V, tol = tol),
    `det(V)` = (det(V) - 1)^2 < tol
  )
  if (any(!checks)){
    stop(sprintf("Parameters fail checks: %s", paste(names(checks)[!checks], collapse = ", ")))
  }
  return(NULL)
}
as_SvMFmuV <- function(obj){
  if (inherits(obj, "SvMFmuV")){return(obj)}
  if (inherits(obj, "SvMFcann")){return(SvMF_cann2muV(obj))}
  if (!inherits(obj, "list")){stop("obj isn't a SvMFmuV, SvMFcann or a list.")}
  if ("V" %in% names(obj)){return(do.call(SvMFmuV, obj))}
  if ("G" %in% names(obj)){return(SvMFmuV(do.call(SvMFcann, obj)))}
}

# conversion
SvMF_cann2muV <- function(obj){
  list2env(obj, envir = environment())
  m <- G[, 1]
  Hstar <- getHstar(m)
  Kstar <- t(Hstar) %*% G[, -1] #this solves Hstar %*% Kstar = G[, -1] because by orthogonality of H, t(Hstar) %*% Hstar = I.
  V <- Kstar %*% diag(a[-1]^2) %*% t(Kstar)
  SvMFmuV(k, m, a[1], V)
}
SvMF_muV2cann <- function(obj){
  list2env(obj, envir = environment())
  Hstar <- getHstar(m)
  es <- eigen(V)
  Kstar <- es$vectors
  G <- cbind(m, Hstar %*% Kstar)
  rownames(G) <- NULL
  SvMFcann(k, c(a1, sqrt(es$values)), G = G)
}

#' @noRd 
#' @description Get the Hstar matrix from Scealy and Wood (2019, Section 3) for a mean vector m
getHstar <- function(m){
  m1 <- m[1]
  mL <- m[-1]
  Hstar <- rbind(mL, (1/(1+m1)) * mL %*% t(mL) - diag(1, length(mL)))
  return(Hstar)
}

getH <- function(m){
  cbind(m, getHstar(m))
}

#Scealy and Wood (2019) Proposition 1 check for unimodality
SvMF_unimodalcriterion <- function(cannparam){
  a1 <- cannparam$a[1]
  a2 <- cannparam$a[2]
  shapecalc <- a1*(length(cannparam$a)-1)*((a2/a1)^2 - 1)
  if (a1 >= 1-sqrt(.Machine$double.eps)){
    if (a2 < a1){warning("a2 is smaller than a1 and SvMF may be multimodal.")}
    if (cannparam$k < shapecalc){warning("Given the axial scales, concentration is small so the SvMF may be multimodal.")}
  }
  invisible(shapecalc)
}


==> anc/sphm/R/SvMF_r.R <==
#' Simulate the SvMF Distribution
#' @param n The number of samples to simulate
#' @param param A parameter object. See [`SvMFcann()`] or [`SvMFmuV()`].
#' @param check If TRUE, will check that the parameters are appropriate for a SvMF model.
#' @export
rSvMF <- function(n, param, check = TRUE)
{
  param <- as_SvMFmuV(param)
  if (check){SvMFmuV_check(param)}
  kappa <- param$k
  V <- param$V
  mu <- param$m
  a1 <- param$a1
  p <- length(mu)

	kappav=kappa
	av=a1

	betav=matrix(0,p-2,1)
	betav[1]=0*kappav
	muv=matrix(0,p,1)
	muv[1]=1
	K=diag(p)
	#simulated sample from von mises fisher distribution:
	sims=simKent(n, kappav,betav,muv,K)
	yv=sims$y

	a=eigen(V)$values
	a=rbind(av^2,t(t(a)))
	a=sqrt(a)
	
	yp=matrix(0,n,p)
	for (j in 1:p)
	{
		yp[,j]=yv[,j]*a[j]

	}

	sumsq=0
	for (j in 1:p)
	{
		sumsq=sumsq+yp[,j]^2
	}
	yp=yp/sqrt(sumsq)


	H=diag(1,p)
	H[,1]=t(t(mu))
	H[1,]=t(mu)
	mu_L=t(t(mu[2:p]))
	H[2:p,2:p]=(1/(1+H[1,1]))*mu_L%*%t(mu_L)-diag(1,sum(p,-1))

	K=diag(1,p)
	K[2:p,2:p]=eigen(V)$vectors

	Gamma=H%*%K

	ypn=matrix(0,n,p)
	fold=0
	for (i in 1:n)
	{
		ypn[i,]=yp[i,]%*%t(Gamma)
	

	}



	#response
	y=ypn



	return(y)
}


##simKent simulates a value of y from the Kent distribution.
##kappa,beta,mu and K are the values of the parameters
simKent=function(n, kappa,beta,mu,K)
{
  p <- length(mu)
  skappa=matrix(kappa,n,1)
  
  sbeta=matrix(0,n,sum(p,-1))
  for (j in 2:sum(p,-1))
  {
    sbeta[,j]=beta[j-1]
  }
  
  #simulate sample
  
  
  cum=1
  rej=0
  rej2=0
  
  zs=matrix(0,n,p)
  zc=matrix(0,1,p)
  sig=matrix(0,n,p)
  sbetas=matrix(0,n,1)
  
  
  for (i in 2:sum(p,-1))
  {
    sbetas=sbetas+sbeta[,i]
    for (j in 1:n)
    {
      if (sbeta[j,i] > 0 ) {sig[j,i]=sqrt(skappa[j]-2*sbeta[j,i])}
      else {sig[j,i]=sqrt(skappa[j])}
      if (sbetas[j] < 0 ) {sig[j,p]=sqrt(skappa[j]+2*sbetas[j])}
      else {sig[j,p]=sqrt(skappa[j])}
      
    }
  }
  
  
  
  
  while (cum <= n)
    
  {
    
    
    for (i in 2:p)
    {
      zc[1,i]=rexp(1,rate=sig[cum,i])
    }
    
    vc=sum(zc^2)/4
    
    if (vc < 1)
    {
      
      
      r=runif(1, min=0, max=1)
      
      bz=0
      for (i in 2:sum(p,-1))
      {
        bz=bz + sbeta[cum,i]*zc[1,i]^2
      }
      ez=0
      for (i in 2:p)
      {
        ez=ez + sig[cum,i]*zc[1,i]
      }
      
      paccept=exp(((p-3)/2)*log(1-vc)-2*vc*skappa[cum]+(1-vc)*(bz-sbetas[cum]*zc[1,p]^2)+ ez-((p-1)/2))
      
      
      if (r < paccept) 
      {
        r2=runif(p, min=0, max=1)
        for (i in 2:p)
        {
          if (r2[i]< 0.5) {zc[1,i]=-1*zc[1,i]}
          zs[cum,i]=zc[1,i]
        }
        
        cum=cum+1
      }
      else
      {
        rej2=rej2+1	
      }
      
      
    }
    else
    {
      rej=rej+1	
    }
    
    
  }
  
  reject<<-rej
  ###
  H=diag(1,p)
  H[,1]=t(t(mu))
  H[1,]=t(mu)
  mu_L=t(t(mu[2:p]))
  H[2:p,2:p]=(1/(1+H[1,1]))*mu_L%*%t(mu_L)-diag(1,sum(p,-1))
  
  Gamma=H%*%K
  
  vs=matrix(0,n,1)
  ys=matrix(0,n,p)
  y=matrix(0,n,p)
  fold=0
  for (i in 1:n)
  {
    vs[i]=sum(zs[i,]^2)/4
    ys[i,1]=1-2*vs[i]
    ys[i,2:p]=((1-vs[i])^(0.5))*zs[i,2:p]
    y[i,]=ys[i,]%*%t(Gamma)
    fold_count=0
    ##count folding
    for (j in 1:p)
    {
      if (y[i,j] < 0) {fold_count=1}
    }
    fold=fold+fold_count
  }
  fold=fold/n
  
  return(list(y=y,fold=fold,ystd=ys))
}



==> anc/sphm/R/data_standardisation.R <==
# data standardisations that can be incorporated into the mean link

#' @title Standardise Spherical Data
#' @description Rotate spherical data according to the eigenvectors of the second moment of the data
#' projected perpendicular to the mean direction. Standardised data have mean of (1, 0, 0,...). See Scealy and Wood (2019, Section 4.1.3) for details.
#' @param y Matrix of row vectors representing data on the sphere as unit vectors in Cartesian coordinates.
#' @param tG The transpose of the estimated second-order moment matrix generated by [`secondmoment_mat()`].
#' @details Each returned data point is `tG %*% y` of the original data point y. The mean direction of this returned data will be (1, 0, 0, ...) and [`secondmoment_mat()`] of this standardised data will return the identity matrix.
#' @return A matrix of the same dimension as `y`.
#' @export
standardise_sph <- function(y, tG = t(secondmoment_mat(y))){
  ystd <- y %*% t(tG)
  ystd <- unname(ystd)
  attr(ystd, "std_rotation") <- tG
  return(ystd)
}

destandardise_sph <- function(y, tG){
  ydestd <- y %*% tG
  attr(ydestd, "std_rotation") <- NULL
  return(ydestd)
}

#' @describeIn standardise_sph Returns a matrix with columns that are the mean direction and then eigenvectors of \eqn{\sum_{i=1}^n y_i y_i^\top} projected orthogonal to the mean.
#' @export
secondmoment_mat <- function(y){
  p <- ncol(y)
  mn <- colMeans(y)
  mn <- mn/sqrt(sum(mn^2))
  mnproj <- diag(1, p) - mn %*% t(mn)

  mom2 <- t(y) %*% y #quickly calculates the sum of projection matrices of rows of y
  projmom2 <- mnproj %*% mom2 %*% mnproj

  # use the non-degenerate directions in Ghat, then an arbitrary basis for the remaining except for the mean!!
  # Avoiding the mean direction is tricky.
  # one direction (corresponding to the mean) will ALWAYS be degenerate
  eig_projmom2 <- eigen(projmom2)
  degeneratedirections <- abs(eig_projmom2$values) <= sqrt(.Machine$double.eps)
  if (sum(degeneratedirections) > 1){
    # making the mom2 a little ridgier, then project again to remove the mean and continue
    eig_projmom2$values[degeneratedirections] <- eig_projmom2$values[degeneratedirections] + min(eig_projmom2$values[!degeneratedirections])/seq.int(2, length.out = sum(degeneratedirections))
    projmom2 <- mnproj %*% eig_projmom2$vectors %*% diag(eig_projmom2$values) %*% t(eig_projmom2$vectors) %*% mnproj
    eig_projmom2 <- eigen(projmom2)
  }
  Ghat <- cbind(mn, eigen(projmom2)$vectors[, 1:(p-1)])
  # standardise Ghat by first making rows positive
  Ghat[,-1] <- toBigPosEl(Ghat[,-1])
  # make sure that Ghat is a rotation matrix, by making sure determinant is 1
  if (det(Ghat) < 0){Ghat[, p] <- -Ghat[, p]}
  return(Ghat)
}
standardise_mat <- secondmoment_mat

# For covariates that are all a const != 0, leave unchanged
# Link isn't equivariant to scaling so dont do scaling
standardise_Euc <- function(xe){
  xe_names <- colnames(xe)
  constcovars <- apply(xe, 2, sd) < sqrt(.Machine$double.eps)
  # do shift and rotation of the other covariates
  xe_pcares <- princomp(xe[, !constcovars], cor = FALSE, scores = TRUE)
  # xe_pcares$scores is equivalent to xe[, !constcovars] %*% xe_pcares$loadings with centering
  
  # update only the non-constant covariates
  xe[,!constcovars] <- xe_pcares$scores
  
  # update loadings and center for any constcovars
  xe_centers <- rep(0, ncol(xe))
  xe_centers[!constcovars] <- xe_pcares$center
  names(xe_centers) <- xe_names
  xe_loadings <- diag(ncol(xe))
  xe_loadings[!constcovars, !constcovars] <- xe_pcares$loadings
  rownames(xe_loadings) <- xe_names
  colnames(xe_loadings)[constcovars] <- xe_names[constcovars]
  colnames(xe_loadings)[!constcovars] <- colnames(xe_pcares$loadings)
  
  attr(xe, "std_rotation") <- t(xe_loadings)
  attr(xe, "std_center") <- xe_centers
  return(xe)
}

destandardise_Euc <- function(xe, center, rotation){
  stopifnot(is.vector(center))
  stopifnot(all(abs(t(rotation) %*% rotation - diag(ncol(rotation))) < sqrt(.Machine$double.eps)))
  xe <- xe %*% rotation #because xe is row vectors, destandardisation uses non-transpose of the forward rotation
  xe <- t(t(xe) + center)
  return(xe)
}

#' @noRd
#' @title Change parameters of mean link to match data standardisation
#' @description
#' Spherical covariates and response can be standardised by a rotation.
#' Euclidean covariates can be standardised by a shift and then rotation.
#' After the standardisation, the relationship between covariates and response
#' has the same form, but the parameters are different.
#' This function computes those parameters.
#' @details
#' Suppose spherical \eqn{xs} and Euclidean covariate \eqn{xe} are related to a spherical 
#' response \eqn{y} by [`meanlink()`].
#' Then `xsrot %*% xs` and `xerot %*% (xe - xecenter)` are related to
#' \eqn{`yrot` \times y} according to `meanlink()` with parameters given by
#' [`recoordinate_Omega()`].
#' 
#' Reversing this coordinate change can be performed by [`undo_recoordinate_Omega()`].
#' 
#' The standardisation of the data `xs`, `xe` and `y` can be performed by 
#' [`standardise_sph()`] and [`standardise_Euc()`].
#' 
#' I'm only sure that the following works when there is no shift of the 1s covariate and when param$qe1[onescovaridx] = 0
#' @param onescovaridx Gives the index in `xe` of the covariate that is identically 1 - needed whenever xecenter is non-zero.
recoordinate_Omega <- function(param, yrot = diag(length(param$p1)), 
                               xsrot = diag(length(param$qs1)),
                               xerot = diag(length(param$qe1)), 
                               xecenter = rep(0, length(param$qe1)),
                               onescovaridx = 0){
  stopifnot(inherits(param, "mnlink_Omega"))
  # in case arguments passed are NULL set to default
  if (is.null(yrot)){yrot <- diag(length(param$p1))}
  if (is.null(xsrot)){xsrot <- diag(length(param$qs1))}
  if (is.null(xerot)){xerot <- diag(length(param$qe1))}
  if (is.null(xecenter)){xecenter <- rep(0, length(param$qe1))}
  qs <- length(param$qs1)
  qe <- length(param$qe1)
  omstd <- om <- param
  
  # if xecenter non-zero, check onescovaridx
  if (any(abs(xecenter) > .Machine$double.eps)){
    if ((length(onescovaridx) == 0) || !is.finite(onescovaridx)){
      stop("Please specify the index corresponding to the 1s covariate.")
    }
    if ((onescovaridx < 1) || (onescovaridx > qe)){stop("onescovardix is outside the range possible Euc covariate indexes")}
    # xecenter shouldn't shift the 1s covariate
    stopifnot(abs(xecenter[onescovaridx]) < .Machine$double.eps)
    # if qe1 is non-zero for the 1s covariate, then I dont know what it would mean
    if (abs(om$qe1[onescovaridx]) > .Machine$double.eps){
      warning(sprintf("qe1[onescovaridx]=%f is non-zero and incorporating a shift in the other covariates may not work", om$qe1[onescovaridx]))
    }
  }
  
  # update for centering first
  omstd$ce <- om$ce + drop(omstd$qe1 %*% xecenter) 
  if ((onescovaridx > 0) && (onescovaridx < qe)){
    omstd$Omega[, qs + onescovaridx] <- om$Omega[, qs + onescovaridx, drop = FALSE] + om$Omega[,seq.int(qs + 1, length.out = qe)] %*% xecenter
  }
  # Here unclear how to update qe1 based on centering if qe1[onescovaridx] is non-zero
  
  # update based on rotations xsrot and xerot
  omstd$qs1 <- drop(xsrot %*% omstd$qs1)
  omstd$qe1 <- drop(xerot %*% omstd$qe1)
  omstd$Omega[, seq.int(1, length.out = qs)] <- omstd$Omega[, seq.int(1, length.out = qs)] %*% t(xsrot)
  omstd$Omega[, seq.int(qs + 1, length.out = qe)] <- omstd$Omega[, seq.int(qs + 1, length.out = qe)] %*% t(xerot)
  
  # add yrot change
  omstd$Omega <- yrot %*% omstd$Omega
  omstd$p1 <- drop(yrot %*% omstd$p1)
  return(omstd)
}

undo_recoordinate_Omega <- function(param, yrot = diag(length(param$p1)), 
                                    xsrot = diag(length(param$qs1)),
                                    xerot = diag(length(param$qe1)), 
                                    xecenter = rep(0, length(param$qe1)),
                                    onescovaridx = 0){
  stopifnot(inherits(param, "mnlink_Omega"))
  # in case arguments passed are NULL set to default
  if (is.null(yrot)){yrot <- diag(length(param$p1))}
  if (is.null(xsrot)){xsrot <- diag(length(param$qs1))}
  if (is.null(xerot)){xerot <- diag(length(param$qe1))}
  if (is.null(xecenter)){xecenter <- rep(0, length(param$qe1))}
  qs <- length(param$qs1)
  qe <- length(param$qe1)
  om <- omstd <- param
  
  # if xecenter non-zero, check onescovaridx
  if (any(abs(xecenter) > .Machine$double.eps)){
    if ((onescovaridx < 1) || (onescovaridx > qe)){stop("onescovardix is outside the range possible Euc covariate indexes")}
    # xecenter shouldn't shift the 1s covariate
    stopifnot(abs(xecenter[onescovaridx]) < .Machine$double.eps)
    # if qe1 is non-zero for the 1s covariate, then I dont know what it would mean
    if (abs(om$qe1[onescovaridx]) > .Machine$double.eps){
      stop(sprintf("qe1[onescovaridx]=%f is non-zero and incorporating a shift in the other covariates may not work", om$qe1[onescovaridx]))
    }
  }
  
  # First undo effect of xsrot, xerot and yrot
  om$qs1 <- drop(t(xsrot) %*% omstd$qs1)
  om$qe1 <- drop(t(xerot) %*% omstd$qe1)
  om$Omega[, seq.int(1, length.out = qs)] <- omstd$Omega[, seq.int(1, length.out = qs)] %*% xsrot
  om$Omega[, seq.int(qs + 1, length.out = qe)] <- omstd$Omega[, seq.int(qs + 1, length.out = qe)] %*% xerot
  om$p1 <- drop(t(yrot) %*% omstd$p1)
  om$Omega <- t(yrot) %*% om$Omega
  
  # use the above calculated qe1 and Omega to get Omega 
  om$ce <- om$ce - drop(om$qe1 %*% xecenter) 
  if ((onescovaridx > 0) && (onescovaridx < qe)){
    om$Omega[, qs + onescovaridx] <- om$Omega[, qs + onescovaridx, drop = FALSE] - om$Omega[,seq.int(qs + 1, length.out = qe)] %*% xecenter
  }
  
  return(om)
}

# for a list list(y = y, xs = xs, xe = xe, start = start, onescovaridx), do standardisation and update start accordingly
# if intercept is FALSE dont standardise xe
standardise_data <- function(preplist, intercept){
  # standardise inputs
  preplist$y <- standardise_sph(preplist$y)
  if (!is.null(preplist$xs)){preplist$xs <- standardise_sph(preplist$xs)}
  if (!is.null(preplist$xe) && intercept){preplist$xe <- standardise_Euc(preplist$xe)}
  
  # update starting coordinates if provided
  if (!is.null(preplist$start)){
    preplist$start <- recoordinate_Omega(as_mnlink_Omega(preplist$start), 
                                yrot = attr(preplist$y, "std_rotation"), 
                                xsrot = attr(preplist$xs, "std_rotation"), #if xs/xe is NULL then attr(xs/xe, ..) is NULL too
                                xerot = attr(preplist$xe, "std_rotation"), 
                                xecenter = attr(preplist$xe, "std_center"),
                                onescovaridx = preplist$onescovaridx)
  }
  return(preplist)
}

# I dont think I use this function at all
destandardise_data <- function(preplist, intercept){
  preplist$y = destandardise_sph(preplist$y, attr(preplist$y, "std_rotation"))
  preplist$xs = if (!is.null(preplist$xs)){destandardise_sph(preplist$xs, attr(preplist$xs, "std_rotation"))}
  preplist$xe = if (!is.null(preplist$xe)){destandardise_Euc(preplist$xe, attr(preplist$xe, "std_center"), attr(preplist$xe, "std_rotation"))}
  preplist$start <- undo_recoordinate_Omega(as_mnlink_Omega(preplist$start), 
                          yrot = attr(preplist$y, "std_rotation"), 
                          xsrot = attr(preplist$xs, "std_rotation"), #if xs/xe is NULL then attr(xs/xe, ..) is NULL too
                          xerot = attr(preplist$xe, "std_rotation"), 
                          xecenter = attr(preplist$xe, "std_center"),
                          onescovaridx = preplist$onescovaridx)
  return(preplist)
}



# if needed, add Euclidean covariates to prepared list and update start accordingly 
addEuccovars <- function(preplist, type, intercept){
  # if LinEuc add a zeros covariate
  if ((type == "LinEuc") && (!is.null(preplist$xe))){
    if (!is.null(preplist$xe)){
      if (any(preplist$xe[,1]^2 > .Machine$double.eps)){
        preplist$xe <- cbind("dummyzero" = 0, preplist$xe)
      }
    }
    if (!is.null(preplist$start)){stopifnot(is_LinEuc(preplist$start))}
  }
 
  # if intercept==TRUE add a ones 
  onescovaridx <- 0
  if (intercept && is.null(preplist$xe)){warning("Intercept==TRUE will be ignored because no Euclidean covariates")}
  if (intercept && !is.null(preplist$xe)){
    # search for 1s covariate, otherwise add it to end
    constxe <- (apply(preplist$xe, 2, sd) < sqrt(.Machine$double.eps))
    onescovaridx <- which(constxe)[which(abs(colMeans(preplist$xe[,constxe, drop = FALSE]) - 1) < .Machine$double.eps)]
    if (length(onescovaridx) == 0){
      preplist$xe <- cbind(preplist$xe, "ones" = 1)
      onescovaridx <- ncol(preplist$xe)
      if (!is.null(preplist$start)){
        preplist$start <- as_mnlink_cann(preplist$start)
        # if start is wrong dimension add a row of zeros
        if (dim(preplist$start)["qe"] != ncol(preplist$xe)){
          stopifnot(dim(preplist$start)["qe"] == ncol(preplist$xe) - 1)
          preplist$start$Qe <- rbind(preplist$start$Qe, ones = 0)
        }
      }
    }
    if (length(onescovaridx) > 1){onescovaridx <- onescovaridx[1]}
  }
  return(c(
    preplist,
    list(onescovaridx = onescovaridx)
  ))
}

### If start not supplied, choose start close to identities since data standardised ###
defaultstart <- function(preplist, type){
  if (is.null(preplist$start)){
    p <- ncol(preplist$y)
    if (!is.null(preplist$xe)){stopifnot(ncol(preplist$xe) >= p)}
    if (!is.null(preplist$xs)){stopifnot(ncol(preplist$xs) >= p)}
    preplist$start <- mnlink_cann(
                P = diag(p),
                Bs = if (!is.null(preplist$xs)){diag(0.9, p-1)},
                Qs = if (!is.null(preplist$xs)){diag(1, ncol(preplist$xs), p)},
                Be = if (!is.null(preplist$xe)){diag(0.9, p-1)},
                Qe = if (!is.null(preplist$xe)){diag(1, ncol(preplist$xe), p)},
                ce = if (!is.null(preplist$xe)){1}
    )
    if ((type == "SpEuc") && !is.null(preplist$xe)){ #default to be larger an all values of -xe
      preplist$start$ce[1] <- max(-preplist$xe)  +  0.1*IQR(preplist$xe)
    }
  }
  return(preplist)
}


==> anc/sphm/R/rotatedresiduals.R <==
#' Jupp's Rotated Residuals

#' @export
rotatedresid <- function(y, ypred, base, path = "geo"){
  #crude residuals
  cresids <- cruderesid(y, ypred)

  # rotate them
  transportmat <- switch(path, Jupp = JuppRmat, geo = rotationmat_amaral, Amaral = rotationmat_amaral, Absil = partransportmat)
  rresids <- t(sapply(1:nrow(y), function(i){
    tmat <- transportmat(ypred[i, ], base)
    if (!all(is.finite(tmat))){warning("A predicted mean is at the antipode of the rotated residual base location")}
    tmat %*%  cresids[i, ]
  }))
  attr(rresids, "samehemisphere") <- attr(cresids, "samehemisphere")
  return(rresids)
}

cruderesid <- function(y, ypred){
  out <- t(sapply(1:nrow(y), function(i){
    projmat <- ypred[i,] %*% t(ypred[i, ])
    y[i, ] - projmat %*% y[i, ]
  }))
  samehemisphere <- rowSums(y * ypred) >= 0
  attr(out, "samehemisphere") <- samehemisphere
  return(out)
}

JuppRmat <- function(y, base){
  (y+base) %*% t(y+base)/(1+drop(y%*%base)) - diag(1, length(y))
}

#' @title The Amaral et al rotation matrix
#' @description The rotation matrix from Amaral et al (2007, Lemma 2) is very convenient for performing parallel transport on the sphere. When applied to a tangent vector at `start` performs parallel transport along geodesics. When applied to the starting location `start`, it returns the end locaton `end`.
#' @param start Starting location as a unit vector
#' @param end End location as a unit vector.
#' @return A matrix
#' @details
#'  if `-start` = `end` then a reflection matrix in the `end` direction is returned.
#' @export
rotationmat_amaral  <- function(start, end){ #assumes a and b are unit vectors
  ab <- (end %*% start)[[1]]
  if (ab > 1){ab <- min(ab, 1)}
  if (ab < -1){ab <- max(ab, -1)}
  alpha <- acos(ab)
  cvec <- start - end*ab
  if ((cvec %*% cvec)[[1]] > 0){
    cvec <- cvec/sqrt(cvec %*% cvec)[[1]] #if statement here is useful when start==end
  }
  A <- end%o%cvec - cvec%o%end
  Q = diag(length(end)) + sin(alpha)*A + (cos(alpha) - 1)*(end%o%end + cvec%o%cvec)
  return(Q)
}

# Parallel transport matrix from Absil, Mahony and Sepulchre equation (8.4)
partransportmat <- function(start, end){
  alpha <- drop(acos(start %*% end))
  u <- (end - cos(alpha) * start)/sin(alpha)
  out <- diag(length(start)) - sin(alpha) * start %*% t(u) + (cos(alpha) - 1) * u %*% t(u)
}

resid_SvMF_partransport <- function(y, ypred, k = NULL, a = NULL, G0, scale = TRUE){
  rresids_std <- rresids_tmp <- rotatedresid(y, ypred, G0[,1])
  rresids_std <- rresids_std %*% G0
  rresids_std <- rresids_std[, -1]
  if (scale){rresids_std <- sqrt(k) * rresids_std %*% diag(a[1]/a[-1])}
  attr(rresids_std, "samehemisphere") <-  attr(rresids_tmp, "samehemisphere")
  colnames(rresids_std) <- paste0("r", 1:ncol(rresids_std))
  return(rresids_std)
}


==> anc/sphm/R/utils.R <==
#' @useDynLib sphm, .registration = TRUE
#' @importFrom Rcpp evalCpp

#' @title Euclidean norm
#' @description Returns the Euclidean norm (square root of the sum of squares) of a vector. `vnorm2()` returns the square of the Euclidean norm.
#' @param x a vector
#' @return A single numeric value.
#' @export
vnorm=function(x) sqrt(vnorm2(x))

#' @rdname vnorm
#' @export
vnorm2=function(x) sum(x^2)

#' @noRd
#' @title Stereographic projection
#' @param x is a matrix of row vectors
#' @noRd
Sp=function(x) {
  if (is.vector(x)){x <- matrix(x, nrow = 1)}
  # detect -e1 vectors, remembering the x may be in a disc
  is_me1 <- colSums(t(x) != c(1, rep(0, ncol(x) - 1))) == 0
  out <- x[, -1, drop = FALSE]
  out[is_me1, ] <- 1e+9
  out[!is_me1, ] <- out[!is_me1, , drop = FALSE]/(1+x[!is_me1, 1, drop = TRUE])
  if (nrow(out) == 1){return(as.vector(out))}
  else {return(out)}
}

#' @noRd
#' @title Inverse stereographic projection
#' @param y is a matrix of row vectors
iSp=function(y){
  if (is.vector(y)){y <- matrix(y, nrow = 1)}
  norms2 <- rowSums(y^2)
  out <- cbind(1-norms2, 2*y)/(1+norms2)
  if (nrow(out) == 1){return(as.vector(out))}
  else {return(out)}
}

#' @noRd
#' @title Cayley Transform
#' @description Map the upper triangle of a skew-symmetric matrix to an
#' orthogonal matrix with (non-negative) determinant.
#' @examples
#' x <- 1:3
cayley <- function(x){
  # length(x) <- d * (d-1)/2
  d <- (1 + sqrt(8*length(x) + 1))/2
  p <- matrix(0., d, d)
  p[upper.tri(p, diag = FALSE)] <- x
  p[lower.tri(p, diag = FALSE)] <- -t(p)[lower.tri(p, diag = FALSE)]
  P=(diag(1,d)-p)%*%solve(diag(1,d)+p)
  return(P)
}

#' @title 'North pole' vector
#' @description The vector \eqn{(1,0,0,...)^\top}{(1,0,0,...)} for given dimension.
#' @param p The dimension of the space/length of the vector.
#' @return A vector of length `p`.
#' @export
nthpole <- function(p){c(1, rep(0, p-1))}

#' @noRd
#' @description Standardise sign of columns of a matrix to have positive first element, or unchanged sign if 0 first element
topos1strow <- function(mat){
  neg <- mat[1, ] < -.Machine$double.eps #only negative values found
  sgn <- rep(1, length(neg))
  sgn[neg] <- -1
  mat <- t(t(mat) * sgn)
  return(mat)
}

#' @title Standardise signs of columns
#' @description
#' Standardise signs of columns so that largest (absolute value) element is positive in each column, or unchanged if all elements are 0.
#' This should not change the signs of diagonal elements in diagonal matrices.
#' @param mat A matrix
#' @export
toBigPosEl <- function(mat){
  maxidx <- apply(abs(mat), 2, which.max)
  neg <- mat[cbind(maxidx, 1:length(maxidx))] < -.Machine$double.eps #only negative values found
  mat[,neg] <- -mat[,neg]
  return(mat)
}

#' @title Convert orthogonal matrix to rotation matrix
#' @description Convert from an orthogonal matrix to rotation matrix
#' by switching sign of final column to make determinant positive
#' @param mat an orthogonal matrix
#' @export
toRot <- function(mat){
  mat[,ncol(mat)] <- sign(det(mat)) * mat[,ncol(mat)] #make mat a rotation matrix
  return(mat)
}

#' @noRd
#' @description Applies toBigPosEl() and toRot, not doing any sign switchin on the first column
toBigPosElRot_keepfirst <- function(mat){
  mat[,-1] <- toBigPosEl(mat[,-1]) # make Gamma consistentish signs, and a rotation matrix
  mat <- toRot(mat)
  return(mat)
}

# gives the degree of freedom of an object with n rows and p columns (i.e. p orthonormal vectors in n space)
# This formula is from wikipedia and (2.1) of Edelman et al 1998.
DoF_Stiefel <- function(n, p){
  if (n == 0){return(0)}
  if (n < p){return(NA_integer_)} #it is not possible to have more orthogonal vectors (p) than the dimension of the ambient space (n)
  n*p - p * (p+1)/2
}


==> anc/sphm/README <==
This directory contains an R package for running the regression model with SvMF error distribution in the manuscript titled "Regression for spherical responses with linear and spherical covariates using a scaled link function".

The package uses automatic differentiation via the CppAD C++ package, which is accessed using the scorematchingad R package. To use automatic differentiation, functions must be written in C++ and use arguments that are special numeric classes for automatic differentiation. These functions are all in the ./src/ directory. The special classes are named by the `scorematchingad` package as a1type (real-valued number for automatic differentiation), veca1 (vector of a1type), mata1 (matrix of a1type).

The two quarto documents (`.qmd` files) in `./vignettes/` reproduce the results for the midatlantic ridge and earthquake moment tensor regressions in the manuscript "Regression for spherical responses with linear and spherical covariates using a scaled link function".


==> anc/sphm/cleanup <==
rm -f src/*.o src/*.so


==> anc/sphm/data-raw/generate-savednoisemat.R <==
set.seed(1234)
savednoisemat <- matrix(runif(100*100), 100, 100)
usethis::use_data(savednoisemat, internal = TRUE, overwrite = TRUE)

==> anc/sphm/inst/include/sphm.h <==
#ifndef SPHM_MAIN
#define SPHM_MAIN

# include "sphm_forward.h"
# include <Rcpp.h>

#endif


==> anc/sphm/inst/include/sphm_forward.h <==
#ifndef SPHM_FORWARD
#define SPHM_FORWARD

# include <scorematchingad_forward.h> // includes <RcppEigenForward.h>

// the following is for passing around general functions for taping by tapefun
// Each object of this class *points* to function with the required signature below
typedef veca1 (*generalfunction)(veca1 &, veca1 &, vecd &, matd &);

#endif


==> anc/sphm/man/SvMF_prelim.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/Mobius_SvMF_prelim.R
\name{SvMF_prelim}
\alias{SvMF_prelim}
\alias{SvMF_mom_axes}
\alias{SvMF_prelim_scales}
\title{Simple estimators of SvMF Parameters}
\usage{
SvMF_mom_axes(y, mu)

SvMF_prelim_scales(y, G)
}
\arguments{
\item{y}{iid observations of a SvMF. Each row an observation.}

\item{mu}{Mean}

\item{G}{The orientation paramter matrix Gamma, which has the mean as the first column.}
}
\description{
Simple estimators of SvMF Parameters
}
\details{
Both \code{SvMF_mom_axes()} and \code{SvMF_prelim_scales()} ignore the component of \code{y} parallel to \code{mu}
}
\section{Functions}{
\itemize{
\item \code{SvMF_mom_axes()}: \code{SvMF_mom_axes} follows Scealy and Wood (2019) Section 4.1.1 description

\item \code{SvMF_prelim_scales()}: \code{SvMF_prelim_scales()} follows Scealy and Wood (2019) Proposition 2

}}


==> anc/sphm/man/SvMFparams.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/SvMF_parameterisations.R
\name{SvMFparams}
\alias{SvMFparams}
\alias{SvMFcann}
\alias{SvMFmuV}
\title{SvMF Parameterisations}
\usage{
SvMFcann(k, a, G)

SvMFmuV(k, m, a1, V)
}
\description{
The SvMF canonical parameterisation is a set of positive real numbers (kappa, \code{a}) and a matrix of orthonormal column vectors \code{Gamma}, where the product of the \code{a} is 1. \code{a_1} and \code{kappa} are not jointly estimatable by MLE, so I'm expecting them to be closely related.
There are three other parametrisations.
Alternatively this set of numbers are the eigenvalues and eigenvectors of the symmetric matrix E(yy^T). The determinant of this matrix would be kappa * a_1.
A third parametrisation is available: using kappa, mu and a matrix V that is symmetric positive definite matrix with det(V) = 1.
A fourth represents the above V matrix as an orthogonal matrix and a set of positive real values.
}
\section{Functions}{
\itemize{
\item \code{SvMFcann()}: The canonical parameterisation of a SvMF using a kappa, a vector and Gamma, as used in equation 7 of Scealy and Wood 2017.

\item \code{SvMFmuV()}: The parameterisation of a SvMF that uses a kappa, mean, a_1, and a symmetric positive definite matrix \code{V} with \code{det(V) = 1}. This parameterisation is defined in equations 8 and 9 of Scealy and Wood 2019.
The log-likelihood using this parameterisation is in equation 11 of Scealy and Wood 2019.

}}
\examples{
SvMFcann(k = 0.5, a = c(1, rep(1, 5-1)), G = diag(1, 5))
}


==> anc/sphm/man/dSvMF.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/SvMF_d.R
\name{dSvMF}
\alias{dSvMF}
\title{Log-likelihood of SvMF}
\usage{
dSvMF(y, param, log = FALSE)
}
\arguments{
\item{y}{is row-vectors of data}

\item{param}{is a set of parameters from either \code{\link[=SvMFcann]{SvMFcann()}} or \code{\link[=SvMFmuV]{SvMFmuV()}}.}

\item{log}{Return log density?}
}
\value{
A vector of values.
}
\description{
Log-likelihood of SvMF
}


==> anc/sphm/man/dim-mnlink_params.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/Mobius_link_parameterisations.R
\name{dim-mnlink_params}
\alias{dim-mnlink_params}
\alias{dim.mnlink_cann}
\alias{dim.mnlink_Omega}
\title{Obtain dimensions corresponding to a mean link parameter set}
\usage{
\method{dim}{mnlink_cann}(x)

\method{dim}{mnlink_Omega}(x)
}
\arguments{
\item{x}{A mean link parameter object of class \code{mnlink_Omega} or \code{mnlink_cann}.}
}
\value{
An integer vector of p (length of response unit vectors), qs (length of spherical covariate unit vectors) and qe (length of Euclidean covariate vectors).
}
\description{
Obtain dimensions corresponding to a mean link parameter set
}


==> anc/sphm/man/ldMobius_SvMF.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/Mobius_SvMF.R
\name{ldMobius_SvMF}
\alias{ldMobius_SvMF}
\title{log-density of data for a given SvMF regression}
\usage{
ldMobius_SvMF(y, xs, xe, mean, k, a, G0)
}
\arguments{
\item{y}{Response data on a sphere}

\item{xs}{Covariate data on a sphere}

\item{xe}{Covariate data in Euclidean Space}

\item{mean}{Parameter object (see \code{\link{mnlink_params}}) specifying mean link.}

\item{k}{Concentration of the SvMF error distribution}

\item{a}{Scales of the SvMF error distribution}

\item{G0}{The base location of parallel transport along with axes \eqn{\gamma_{0j}}, \eqn{j=2,...,p}.}
}
\value{
A matrix with two columns and the same number of rows as \code{y}.
}
\description{
The log-density of each row of \code{y} for a given SvMF regression. Two methods are used. The approximate method used in the optimisation of all parameters (labelled \code{Cpp}) and an exact log-density using highly accurate Bessel function implementations from base \code{R} (labelled \code{R}).
}


==> anc/sphm/man/lvMFnormconst_approx.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/RcppExports.R
\name{lvMFnormconst_approx}
\alias{lvMFnormconst_approx}
\title{Approximation of the vMF normalising constant
Helper function lvMFnormconst_approx
For p == 3 using an exact formula
Otherwise uses \emph{approximations} of the modified Bessel function of the first order.
The normalising constant is \eqn{(2 * \pi)^{p/2} besselI(k, p/2 - 1)/k^{p/2 -1}}
where \eqn{p} is the dimension of the ambient space of the sphere (i.e. vectors have \eqn{p} entries)}
\usage{
lvMFnormconst_approx(kappa, p)
}
\arguments{
\item{kappa}{Concentration parameter}

\item{p}{Dimension of ambient space (i.e. length of unit vectors).}
}
\description{
Approximation of the vMF normalising constant
Helper function lvMFnormconst_approx
For p == 3 using an exact formula
Otherwise uses \emph{approximations} of the modified Bessel function of the first order.
The normalising constant is \eqn{(2 * \pi)^{p/2} besselI(k, p/2 - 1)/k^{p/2 -1}}
where \eqn{p} is the dimension of the ambient space of the sphere (i.e. vectors have \eqn{p} entries)
}
\details{
Returns the log of the normalising constant.
The approximation uses a threshold of 10 to choose between the small concentration and large concentration regime,
and in each regime the series order used is 15.
}


==> anc/sphm/man/mnlink.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/Mobius_link.R
\name{mnlink}
\alias{mnlink}
\title{Calculate the Mean Given Covariates}
\usage{
mnlink(xs = NULL, xe = NULL, param = NULL, check = TRUE)
}
\arguments{
\item{xs}{A matrix of row-vectors of the spherical covariate.}

\item{xe}{A matrix of row-vectors of the Euclidean covariates.}

\item{param}{Parameters of the mean link. As an object of class "mnlink_Omega" or "mnlink_cann". See \code{\link{mnlink_params}}.}
}
\description{
Implements mean link:
\deqn{\mu(x) = P\mathcal{S}^{-1}\left(B_s \mathcal{S}(Q_s^\top x_s)  +  \frac{B_e\left(Q_e[,-1]^\top x_e\right)}{Qe[,1]^\top x_e + c_e}\right).}
}
\details{
This general form of the mean link encompases the primary form of the mean link in "Regression for spherical responses with linear and spherical covariates using a scaled link function" and a more general form that uses the a stereographic-like projection of the Euclidean covariates.
See \code{\link{mnlink_params}} for further details.

If \code{param} is of class "mnlink_Omega" then means are computed as
\deqn{\mu(x) = \frac{(1-\|\tilde{y}(x)\|^2) P[,1] + 2 \tilde{y}(x)}{1+\|\tilde{y}(x)\|^2}}
where
\deqn{\tilde{y}(x) = \frac{\Omega_s x_s}{1+Q_s[,1]^\top x_s} + \frac{\Omega_e x_e}{c_e+{Q_e[,1]}^\top x_e}}
and \eqn{x_s} and \eqn{x_e} are the spherical and Euclidean covariate.
}


==> anc/sphm/man/mnlink_params.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/Mobius_link_parameterisations.R
\name{mnlink_params}
\alias{mnlink_params}
\alias{mnlink_cann}
\alias{as_mnlink_cann}
\alias{mnlink_Omega}
\alias{as_mnlink_Omega}
\title{Parameterisation Classes for the Scaled Mobius Mean Link}
\usage{
mnlink_cann(
  P,
  Bs = NULL,
  Qs = NULL,
  Be = NULL,
  Qe = NULL,
  ce = NULL,
  check = TRUE
)

as_mnlink_cann(obj)

mnlink_Omega(
  p1,
  qs1 = vector("numeric", 0),
  Omega,
  qe1 = vector("numeric", 0),
  ce = vector("numeric", 0),
  check = TRUE
)

as_mnlink_Omega(obj)
}
\arguments{
\item{P}{Final rotation matrix on the response sphere: a p x p orthonormal matrix with positive determinant.}

\item{Bs}{Scaling matrix for spherical covariates: a (p-1) x (p-1) diagonal matrix with elements between zero and one ordered in decreasing size. \code{NULL} if no Sph covariates.}

\item{Qs}{The qs x p rotation-like matrix \code{R_s} for rotating the spherical covariate vector. \code{NULL} if no Sph covariates.}

\item{Be}{Scaling matrix for Euclidean covariates: a (p-1) x (p-1) diagonal matrix with elements between zero and one ordered in decreasing size. \code{NULL} if no Euc covariates.}

\item{Qe}{The qe x p rotation-like matrix \code{R_e} for rotating the Euclidean covariate vector. \code{NULL} if no Euc covariates.}

\item{ce}{The value of \eqn{c_e}.}

\item{p1}{First column of the P matrix (vector of length \code{p})}

\item{qs1}{First column of the Qs matrix (vector of length \code{qs}). \code{NULL} if no Sph covariates.}

\item{Omega}{A \code{p} by \code{qe + qs} matrix representing
\deqn{\Omega = [\Omega_s \Omega_e] = [P^* B_s {Q_s^*}^T \,   P^* B_e {Q_e^*}^T]}}

\item{qe1}{First column of the Qe matrix (vector of length \code{qe}). \code{NULL} if no Euc covariates.}
}
\description{
Parameterisations of the link functions.
These methods, create, check and convert between parameterisations of the mean link.
Actual mean link calculations are performed by other functions.
}
\section{Functions}{
\itemize{
\item \code{mnlink_cann()}: Represent the parameters of the Mobius mean link \code{\link[=mnlink]{mnlink()}} using the canonical form.

\item \code{as_mnlink_cann()}: Represent the parameters of the Mobius mean link \code{\link[=mnlink]{mnlink()}} using the canonical form.

\item \code{mnlink_Omega()}: Represent the parameters of the Mobius mean link \code{\link[=mnlink]{mnlink()}} using the Omega form.

\item \code{as_mnlink_Omega()}: Represent the parameters of the Mobius mean link \code{\link[=mnlink]{mnlink()}} using the Omega form.

}}
\section{Cannonical Parameterisation}{
The parameters here are for a mean link defined as
\deqn{\mu_{SpEuc}(x) = P\mathcal{S}^{[-1]}\left(B_s \mathcal{S}(Q_s^\top x_s)  +  \frac{B_e(Q_e[,-1]^\top x_e}{Q_e[,1]^\top x_e + c_e}\right)}
where \eqn{\mu(x)} is a p-length unit vector,
\eqn{x_s} is a \code{qs}-length unit vector,
\eqn{x_e} is a \code{qe}-length vector,
\code{P} is a p x p rotation matrix,
\code{Qs} is a \verb{qs x p} orthonormal matrix (\code{t(Qs) \%*\% Qs == diag(p)}),
\code{Bs} is a diagonal matrix (p-1) x (p-1) matrix,
\code{Be} is a diagonal matrix (p-1) x (p-1) matrix,
\code{Qs} is a \verb{qe x p} orthonormal matrix,
\code{ce} is a real-valued number.
The Euclidean covariate in this link is essentially transformed by \eqn{B_e\mathcal{S}\left(Q_e^\top x/c_1 \right)}, thus we call this link the \code{SpEuc} link.

The \code{SpEuc} link above is slightly more flexible than the link function defined at the start of "Regression for spherical responses with linear and spherical covariates using a scaled link function" manuscript.
The link in Equation (1) from that manuscript is
\deqn{\mu_{LinEuc}(x) = P\mathcal{S}^{[-1]}\left(B_s \mathcal{S}(Q_s^\top x_s)  +  B_e(Q_e[,-1]^\top x_e\right),}
which can be written as \eqn{\mu_{SpEuc}} with an extra zero-valued Euclidean covariate as the first covariate and fixing \eqn{Q_e[,1]=q_{e1}} to be \verb{(1, 0, ...)} to match the index of the constant covariate and setting \code{ce=1}.
This is the \code{LinEuc} (for linear Euclidean) link form.
}

\section{Omega Parameterisation}{
The link functions are simplified by writing \eqn{\Omega_s = P^* B_s {Q_s^*}^T} and \eqn{\Omega_e = P^* B_e {Q_e^*}^T}, \eqn{\Omega = [\Omega_s \,\, \Omega_e]}.
This parameterisation helps optimisation as optimisation in Stiefel manifolds is harder than other spaces, and also reflects the sign ambiguity of columns of P with the matching columns of \code{Qe} and \code{Qs}.
}



==> anc/sphm/man/mobius_DoF.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/Mobius_vMF.R
\name{mobius_DoF}
\alias{mobius_DoF}
\title{Degrees of freedom of the Mobius mean link function}
\usage{
mobius_DoF(p, qs = 0, qe = 0, fix_qs1 = FALSE, fix_qe1 = FALSE)
}
\arguments{
\item{p}{The length of response vectors}

\item{qs}{The length of spherical covariate vectors}

\item{qe}{The length of Euclidean covariate vectors}

\item{fix_qs1}{Whether the first column of \code{Qs} is fixed (i.e. not estimated and not free).}

\item{fix_qe1}{Whether \code{ce} and the first column of \code{Qe} is fixed (i.e. not estimated and not free).}
}
\value{
An integer
}
\description{
The parameters of the Mobius mean link function \code{\link[=mnlink]{mnlink()}} have a number of constraints.
This function incorporates these constraints to obtain the total degrees of freedom of the parameters.
}


==> anc/sphm/man/mobius_SvMF.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/Mobius_SvMF.R
\name{mobius_SvMF}
\alias{mobius_SvMF}
\title{SvMF Regression with Scaled Mobius Link and Parallel Transported Axes}
\usage{
mobius_SvMF(
  y,
  xs,
  xe,
  mean = NULL,
  k = NULL,
  a = NULL,
  G0 = NULL,
  G0reference = NULL,
  G01behaviour = "p1",
  type = "LinEuc",
  fix_qs1 = FALSE,
  fix_qe1 = (type == "LinEuc"),
  intercept = TRUE,
  doprelim = TRUE,
  ...
)
}
\arguments{
\item{y}{Response data on a sphere}

\item{xs}{Covariate data on a sphere}

\item{xe}{Covariate data in Euclidean Space}

\item{mean}{Parameters for the mean link, used as a starting guess for the preliminary vMF regression if \code{doprelim = TRUE}.}

\item{k}{Starting concentration. If omitted, then concentration of the preliminary vMF regression is used.}

\item{a}{The scaling vector \code{a}. \code{a[1]} is a fixed tuning parameter and the remainining is used as an initial value for the optimisation. If omitted, then a moment estimate using residuals of from the preliminary vMF regression is used.}

\item{G0}{A \verb{p x p} rotation matrix specifying the starting guess of the axes of the SvMF distribution. G0 should have positive determinant because in the estimation routine G0 or parts of G0 are representented using Cayley transforms. If omitted, then a moment estimate using residuals of from the preliminary vMF regression is used.}

\item{G0reference}{A \verb{p x p} rotation matrix specifying a set of coordinates with which to represent G0 for the estimation. This is because internally \code{G0} or \code{G0[,-1]} is represented using a Cayley transform, which performs better the closer the matrix is to the identity. Ideally the columns of \code{G0reference} will be close to the best \code{G0}.}

\item{G01behaviour}{"p1" identifies \code{G0[,1]} with \code{p1}. "fixed" fixes \code{G0[,1]} to its initial value. "free" allows \code{G0[,1]} to be estimated freely.}

\item{type}{Specify the link type ("SpEuc" or "LinEuc")}

\item{fix_qs1}{Fix qs1 to the starting values.}

\item{fix_qe1}{Fix qe1 to the starting values - typically used in when "LinEuc" link used.}

\item{intercept}{Include an intercept (Euclidean covariate that is always \code{1}).}

\item{doprelim}{When \code{FALSE} the preliminary von Mises-Fisher regression and subsequent moment estimation of \code{a} and \code{G0} is omitted. The provided parameters are used as the initial values for an optimisation of all parameters of the SvMF regression all together using \code{\link[nloptr:nloptr]{nloptr::nloptr()}}.}

\item{...}{Named optional arguments passed as a list to the \code{opts} argument of \code{\link[nloptr:nloptr]{nloptr::nloptr()}}.}
}
\value{
A list:
\describe{
\item{mean}{Estimated mean parameters}
\item{k}{Estimated concentration parameter k}
\item{a}{Estimated vector of scales \code{a} (except \code{a[1]} which is fixed)}
\item{G0}{Estimated base location and symmetry axes.}
\item{obj}{Final objective value from NLopt}
\item{nlopt}{NLopt optimization result object}
\item{y}{Response data}
\item{xs}{Spherical covariate values}
\item{xe}{Euclidean covariate values (including any automatically added columns like dummy zeros and an intercept)}
\item{pred}{Predicted values on sphere}
\item{rresids, rresids_I}{Residuals rotated (by parallel transport) to the north pole}
\item{rresids_G0, rresids_std}{Residuals rotated to \code{G0[,1]} and expressed according to the axes given by \code{G0[,-1]}. \code{rresids_std} additionaly scales the rotated residuals by \eqn{\sqrt{k} a[1]/a[j]}.}
\item{dists}{Residual geodesic distances (geodesic distance between predicted value and observed value)}
\item{DoF}{Degrees of freedom of the optimisation}
\item{AIC}{Akaike Information Criterion}
\item{lLik}{Log-likelihood}
\item{initial}{Initial values}
\item{preest}{Results of the preliminary vMF regression}
}
}
\description{
Performs regression for spherical response data with a scaled Mobius mean link and scale von Mises-Fisher error distribution (SvMF).
}
\details{
The mean is assumed to follow \code{\link[=mnlink]{mnlink()}}.
The concentration and scaling in the SvMF is assumed constant across observations.
The symmetry axes of the SvMF at location \eqn{\mu} are assumed to be the result of parallel transport along the geodesic of axes \code{G0[,-1]} from  \code{G0[,1]} to \eqn{\mu}. The axis at this base location \code{G0[,1]} are estimated.

Unless requested by \code{doprelim = FALSE}, a preliminary regression using a vMF error distribution is performed.

When p!=3, the optimisation first approximates the normalising constant of the vMF distribution, then the concentration is optimised seperately.
}


==> anc/sphm/man/mobius_vMF.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/Mobius_vMF.R
\name{mobius_vMF}
\alias{mobius_vMF}
\title{Regression with vMF Error and Scaled Mobius Link}
\usage{
mobius_vMF(
  y,
  xs = NULL,
  xe = NULL,
  start = NULL,
  type = "SpEuc",
  fix_qs1 = FALSE,
  fix_qe1 = (type == "LinEuc"),
  intercept = TRUE,
  lb = NULL,
  ub = NULL,
  ...
)
}
\arguments{
\item{y}{A matrix of unit vectors, each row corresponds to a single unit vector.}

\item{xs}{A matrix of spherical covariate vectors (also unit vectors), each row corresponds to the same row in \code{y}.}

\item{xe}{A matrix of Euclidean covariate vectors, each row corresponds to the same row in \code{y}.}

\item{start}{is a starting parameter object. For LinEuc mean link the Qe matrix must have an extra row and column that at the front/top, with 1 in the first entry (and zero elsewhere).}

\item{type}{Specify the link type ("SpEuc" or "LinEuc")}

\item{fix_qs1}{Fix qs1 to the starting values.}

\item{fix_qe1}{Fix qe1 to the starting values - typically used in when "LinEuc" link used.}

\item{intercept}{\code{TRUE} to include a Euclidean intercept term using a covariate that is always \code{1}. This is needed for centering of Euclidean covariates, which is part of standardising the covariates. If \code{intercept = FALSE} then the Euclidean covariates will not be standardised.}

\item{lb}{Passed to \code{\link[=nloptr]{nloptr()}}. Usually not used.}

\item{ub}{Passed to \code{\link[=nloptr]{nloptr()}}. Usually not used.}

\item{...}{Passed as options to \code{\link[=nloptr]{nloptr()}}.}
}
\description{
Regression of spherical response with vMF error and scaled Mobius link \code{\link[=mnlink]{mnlink()}}.
}
\details{
Optimisation of link parameters is by maximising
\deqn{\sum_i=1^n y_i^T \mu(x_i)}
where \eqn{y_i} are observed unit vectors and \eqn{\mu(x_i)} is the corresponding predicted unit vector.
The concentration of the vMF is then estimated from the residuals.

Uses \code{nloptr}.

Before fitting, rotates y, xs and xe into standard form. If supplied, \code{start}, is updated accordingly.

If \code{type == "LinEuc"} a column of zeros called \code{'dummyzero'} is added to the front of \code{xe}.
}


==> anc/sphm/man/mobius_vMF_restart.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/Mobius_vMF.R
\name{mobius_vMF_restart}
\alias{mobius_vMF_restart}
\title{Try other initial starting parameters for a given regression}
\usage{
mobius_vMF_restart(mod_vMF, preseed = 1)
}
\arguments{
\item{mod_vMF}{Result of \code{\link[=mobius_vMF]{mobius_vMF()}}}

\item{preseed}{Passed to \code{\link[=rmnlink_cann]{rmnlink_cann()}}}
}
\value{
An vMF regression using the same data as \code{mod_vMF}.
}
\description{
Given a vMF regression, repeat the optimisation from initial parameters randomly generated by \code{\link[=rmnlink_cann]{rmnlink_cann()}}.
}
\details{
\code{fix_qe1} and \code{fix_qs1} of \code{mod_vMF} will be respected.
}


==> anc/sphm/man/nthpole.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/utils.R
\name{nthpole}
\alias{nthpole}
\title{'North pole' vector}
\usage{
nthpole(p)
}
\arguments{
\item{p}{The dimension of the space/length of the vector.}
}
\value{
A vector of length \code{p}.
}
\description{
The vector \eqn{(1,0,0,...)^\top}{(1,0,0,...)} for given dimension.
}


==> anc/sphm/man/prelimobj.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/Mobius_vMF.R
\name{prelimobj}
\alias{prelimobj}
\title{Objective function for vMF regression}
\usage{
prelimobj(y, xs = NULL, xe = NULL, param)
}
\arguments{
\item{xs}{A matrix of row-vectors of the spherical covariate.}

\item{xe}{A matrix of row-vectors of the Euclidean covariates.}

\item{param}{Parameters of the mean link. As an object of class "mnlink_Omega" or "mnlink_cann". See \code{\link{mnlink_params}}.}
}
\description{
For given parameters of \code{\link[=mnlink]{mnlink()}}, computes \deqn{\frac{1}{n}\sum_{i=1}^n y_i^T \mu(x_i)}
where \eqn{y_i} are observed unit vectors and \eqn{\mu(x_i)} is the corresponding predicted unit vector.
}


==> anc/sphm/man/rMobius_SvMF.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/Mobius_SvMF.R
\name{rMobius_SvMF}
\alias{rMobius_SvMF}
\title{Function for simulating data given mean link and SvMF parameters}
\usage{
rMobius_SvMF(xs, xe, mean, k, a, G0)
}
\arguments{
\item{xs}{Covariate data on a sphere}

\item{xe}{Covariate data in Euclidean Space}

\item{mean}{Parameter object (see \code{\link{mnlink_params}}) specifying mean link.}

\item{k}{Concentration of the SvMF error distribution}

\item{a}{Scales of the SvMF error distribution}

\item{G0}{The base location of parallel transport along with axes \eqn{\gamma_{0j}}, \eqn{j=2,...,p}.}
}
\value{
A matrix of \code{p+1} columns and the same number of rows as \code{xs} or \code{xe}. The final column is the log-density of the simulated response.
}
\description{
Function for simulating data given mean link and SvMF parameters
}


==> anc/sphm/man/rSvMF.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/SvMF_r.R
\name{rSvMF}
\alias{rSvMF}
\title{Simulate the SvMF Distribution}
\usage{
rSvMF(n, param, check = TRUE)
}
\arguments{
\item{n}{The number of samples to simulate}

\item{param}{A parameter object. See \code{\link[=SvMFcann]{SvMFcann()}} or \code{\link[=SvMFmuV]{SvMFmuV()}}.}

\item{check}{If TRUE, will check that the parameters are appropriate for a SvMF model.}
}
\description{
Simulate the SvMF Distribution
}


==> anc/sphm/man/rmnlink_cann.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/Mobius_link_parameterisations.R
\name{rmnlink_cann}
\alias{rmnlink_cann}
\title{Randomly generate mean link parameters}
\usage{
rmnlink_cann(p = 3, qs = 5, qe = 4, preseed = 0)
}
\arguments{
\item{p}{The length of response vectors}

\item{qs}{The length of spherical covariate vectors}

\item{qe}{The length of Euclidean covariate vectors}

\item{preseed}{Before the generation of each parameter matrix, the \code{seed} is incremented by \code{1}, starting from \code{preseed}.}
}
\value{
A \code{mnlink_cann} object.
}
\description{
Uniformly generates orthogonal matrices \code{Qs}, \code{Qe} and \code{P}.
The diagonal elements of \code{Bs} and \code{Be} are drawn uniformly from between \code{0} and \code{1}.
The parameter \code{ce} is generated uniformly from between \code{0} and \code{1}.
}


==> anc/sphm/man/rotatedresid.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/rotatedresiduals.R
\name{rotatedresid}
\alias{rotatedresid}
\title{Jupp's Rotated Residuals}
\usage{
rotatedresid(y, ypred, base, path = "geo")
}
\description{
Jupp's Rotated Residuals
}


==> anc/sphm/man/rotationmat_amaral.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/rotatedresiduals.R
\name{rotationmat_amaral}
\alias{rotationmat_amaral}
\title{The Amaral et al rotation matrix}
\usage{
rotationmat_amaral(start, end)
}
\arguments{
\item{start}{Starting location as a unit vector}

\item{end}{End location as a unit vector.}
}
\value{
A matrix
}
\description{
The rotation matrix from Amaral et al (2007, Lemma 2) is very convenient for performing parallel transport on the sphere. When applied to a tangent vector at \code{start} performs parallel transport along geodesics. When applied to the starting location \code{start}, it returns the end locaton \code{end}.
}
\details{
if \code{-start} = \code{end} then a reflection matrix in the \code{end} direction is returned.
}


==> anc/sphm/man/standardise_sph.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/data_standardisation.R
\name{standardise_sph}
\alias{standardise_sph}
\alias{secondmoment_mat}
\title{Standardise Spherical Data}
\usage{
standardise_sph(y, tG = t(secondmoment_mat(y)))

secondmoment_mat(y)
}
\arguments{
\item{y}{Matrix of row vectors representing data on the sphere as unit vectors in Cartesian coordinates.}

\item{tG}{The transpose of the estimated second-order moment matrix generated by \code{\link[=secondmoment_mat]{secondmoment_mat()}}.}
}
\value{
A matrix of the same dimension as \code{y}.
}
\description{
Rotate spherical data according to the eigenvectors of the second moment of the data
projected perpendicular to the mean direction. Standardised data have mean of (1, 0, 0,...). See Scealy and Wood (2019, Section 4.1.3) for details.
}
\details{
Each returned data point is \code{tG \%*\% y} of the original data point y. The mean direction of this returned data will be (1, 0, 0, ...) and \code{\link[=secondmoment_mat]{secondmoment_mat()}} of this standardised data will return the identity matrix.
}
\section{Functions}{
\itemize{
\item \code{secondmoment_mat()}: Returns a matrix with columns that are the mean direction and then eigenvectors of \eqn{\sum_{i=1}^n y_i y_i^\top} projected orthogonal to the mean.

}}


==> anc/sphm/man/toBigPosEl.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/utils.R
\name{toBigPosEl}
\alias{toBigPosEl}
\title{Standardise signs of columns}
\usage{
toBigPosEl(mat)
}
\description{
Standardise signs of columns so that largest (absolute value) element is positive in each column, or unchanged if all elements are 0.
This should not change the signs of diagonal elements in diagonal matrices.
}


==> anc/sphm/man/toRot.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/utils.R
\name{toRot}
\alias{toRot}
\title{Convert orthogonal matrix to rotation matrix}
\usage{
toRot(mat)
}
\description{
Convert from an orthogonal matrix to rotation matrix
by switching sign of final column to make determinant positive
}


==> anc/sphm/man/vnorm.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/utils.R
\name{vnorm}
\alias{vnorm}
\alias{vnorm2}
\title{Euclidean norm}
\usage{
vnorm(x)

vnorm2(x)
}
\arguments{
\item{x}{a vector}
}
\value{
A single numeric value.
}
\description{
Returns the Euclidean norm (square root of the sum of squares) of a vector. \code{vnorm2()} returns the square of the Euclidean norm.
}


==> anc/sphm/src/Makevars <==
PKG_CPPFLAGS=-I../inst/include


==> anc/sphm/src/Omega.cpp <==
#include "Omega.h"
#include "utils.h"

veca1 Omega_constraints(veca1 & vec, int p, int qe) {
  // Convert vector to a mnlink_Omega_cpp object
  mnlink_Omega_cpp<a1type> ompar = mnlink_Omega_cpp_unvec(vec, p, qe);

  // design so that function returns zero vector when constraints satisfied
  
  veca1 sphcheck(0);
  veca1 Euccheck(0);
  if (ompar.qs>0){
    sphcheck.resize(1);
    sphcheck(0) = ompar.qs1.squaredNorm() - 1.;
  }
  if (ompar.qe>0){
    Euccheck.resize(1);
    Euccheck(0) = ompar.qe1.squaredNorm() - 1.;
  }

  // commutivity constraint check // because OmOm = OmpartOmpart(Euc) + OmpartOmpart(Sph), checking both is redundant
  // only needed when BOTH qe > 0 and qs > 0
  // require that commutivity of the *projected* Omega holds
  // Since projected to be orthogonal to p1, there are only (p-1) vectors to be orthogonal to each other -->
  // I suspect that means only (p-1)*(p-2)/2 unique constraints, which ones though!?? a sum would avoid this
  // See ExtraOmegaConstraint.pdf for more maths behind this expression of this Omega constraint.
  veca1 commutecheck(0);
  if ((ompar.qs > 0) && (ompar.qe > 0)){
    mnlink_Omega_cpp<a1type> ompar_proj = Omega_proj_cpp(ompar);
    commutecheck.resize((ompar_proj.p-1) * (ompar_proj.p - 2) / 2);
    // Compute Omega * Omega^T for commutivity constraint
    mata1 OmOm = ompar_proj.Omega * ompar_proj.Omega.transpose();
    mata1 Is_tilde;
    Is_tilde = mata1::Zero(ompar_proj.qs + ompar_proj.qe, ompar_proj.qs);
    Is_tilde.topRows(ompar_proj.qs) = mata1::Identity(ompar_proj.qs, ompar_proj.qs);
    mata1 OmpartOmpart = ompar_proj.Omega * Is_tilde * Is_tilde.transpose() * ompar_proj.Omega.transpose();
    mata1 commutediff = OmOm * OmpartOmpart - OmpartOmpart * OmOm; //OmOm etc are always symmetric, so commutediff is always antisymmetric
    //rotate commutediff so that p1 is the northpole
    veca1 nthpole = vecd::Unit(ompar_proj.p, 0);
    mata1 rotmat = JuppRmat(ompar_proj.p1, nthpole);
    commutediff = rotmat * commutediff * (rotmat.transpose());
    // place lower triangular elements into commutecheck
    // ignoring elements that must be zero because nthpole * commutediff = 0.
    int idx = 0;
    for (int j = 1; j < p-1; ++j) {//columns
      for (int i = j+1; i < p; ++i) {//rows
        commutecheck(idx) = commutediff(i, j);
        idx++;
      }
    }
  }
    
  veca1 out(1 + sphcheck.size() + Euccheck.size() + commutecheck.size());
  out << ompar.p1.squaredNorm() - 1., sphcheck, Euccheck, commutecheck;
  return(out);
}

//a wrap around Omega_constraints for use with tapegeneral
veca1 Omega_constraints_wrap(veca1 & vec, veca1 & ignore1, vecd & dims_in, matd & ignore2) {
  veca1 out;
  if (dims_in.size() != 2){Rcpp::stop("dims_in must have two entries");}
  int p = int(dims_in(0) + 0.1);
  int qe = int(dims_in(1) + 0.1);
  out = Omega_constraints(vec,p,qe);
  return(out);
}

//Constraints on the singular values of Omega - not exact unfortunately, just on total sum
//mirrors singularvalssumsquared check in `parameterisations.R`
veca1 Omega_ineqconstraints(veca1 & vec, veca1 & ignore1, vecd & dims_in, matd & ignore2){
  if (dims_in.size() != 2){Rcpp::stop("dims_in must have two entries");}
  int p = int(dims_in(0) + 0.1);
  int qe = int(dims_in(1) + 0.1);
  // Convert vector to a mnlink_Omega_cpp object
  mnlink_Omega_cpp<a1type> ompar = mnlink_Omega_cpp_unvec(vec, p, qe);
  a1type ssq_sv = (ompar.Omega.transpose() * ompar.Omega).diagonal().sum();
  veca1 out(1);
  out(0) = ssq_sv - ((ompar.qs>0) + (ompar.qe>0)) * (p-1.);
  return(out);
}


int Omega_veclength(int p, int qs, int qe){
  int out;
  out = p + //p1
    (qs + qe) + //qs1 and qe1
    p*(qs + qe) + //Omega
    (qe>0); //ce
  return(out);
}


==> anc/sphm/src/Omega.h <==
#ifndef OMEGA_H
#define OMEGA_H

# include <sphm_forward.h>
# include <scorematchingad_forward.h> // includes <RcppEigenForward.h>
# include <RcppEigen.h> //for access to Rcpp::as and Rcpp::wrap for Eigen objects
# include <Rcpp.h>

// [[Rcpp::depends(RcppEigen)]]


// Define the templated C++ struct for the mnlink_Omega parametetrisation
template <typename T>
struct mnlink_Omega_cpp {
    Eigen::Matrix<T, Eigen::Dynamic, 1> p1;
    Eigen::Matrix<T, Eigen::Dynamic, 1> qs1; //uninitialised these vectors have 0 length
    Eigen::Matrix<T, Eigen::Dynamic, 1> qe1; //uninitialised these vectors have 0 length
    Eigen::Matrix<T, Eigen::Dynamic, Eigen::Dynamic> Omega;
    Eigen::Matrix<T, Eigen::Dynamic, 1> ce;  //uninitialised these vectors have 0 length
    int p = 0;
    int qs = 0;
    int qe = 0;

    mnlink_Omega_cpp(Eigen::Matrix<T, Eigen::Dynamic, 1> p1_,
                     Eigen::Matrix<T, Eigen::Dynamic, 1> qs1_,
                     Eigen::Matrix<T, Eigen::Dynamic, 1> qe1_,
                     Eigen::Matrix<T, Eigen::Dynamic, Eigen::Dynamic> Omega_, 
                     Eigen::Matrix<T, Eigen::Dynamic, 1> ce_) 
        : p1(p1_), 
          qs1(qs1_), 
          qe1(qe1_), 
          Omega(Omega_), 
          ce(ce_), 
          p(p1_.size()),
          qs(qs1_.size()), 
          qe(qe1_.size()) {
        if (qe == 0 && (ce.size() > 0)) {
            Rcpp::stop("ce must be empty when qe is 0");
        }
    }
};


// Function to vectorize an mnlink_Omega_cpp object - to match mnlink_Omega_vec
template <typename T>
Eigen::Matrix<T, Eigen::Dynamic, 1> mnlink_Omega_cpp_vec(const mnlink_Omega_cpp<T>& obj) {
    int p1_size = obj.p1.size();
    int Omega_size = obj.Omega.size();
    Eigen::Matrix<T, Eigen::Dynamic, Eigen::Dynamic> Omega = obj.Omega;

    //vectorise
    Eigen::Matrix<T, Eigen::Dynamic, 1> out(obj.p + obj.qs + obj.qe + obj.p * (obj.qs + obj.qe) + obj.ce.size());
    out << obj.p1, obj.qs1, obj.qe1, Eigen::Map< Eigen::Matrix<T, Eigen::Dynamic, 1> >(Omega.data(), Omega.size()), obj.ce;

    return out;
}

// Function to unvectorize into an mnlink_Omega_cpp object
template <typename T>
mnlink_Omega_cpp<T> mnlink_Omega_cpp_unvec(const Eigen::Matrix<T, Eigen::Dynamic, 1>& vec, const int p, const int qe = 0) {
    int qs = (vec.size() - p - (qe > 0) - qe - p * qe) / (1 + p);
   
    return mnlink_Omega_cpp<T>(vec.segment(0, p), //p1
                        vec.segment(p, qs), //qs1
                        vec.segment(p + qs, qe), //qe1
                        Eigen::Map<const Eigen::Matrix<T, Eigen::Dynamic, Eigen::Dynamic> >(vec.segment(p + qs + qe, p * (qs + qe)).data(), p, qs + qe), //Omega
                        vec.segment(p + qs + qe + p * (qs + qe), (qe>0)) //ce
                        );
}

// Function to project the Omega in an Omega parameterisation to be perpendicular to p1 and qs1 and qe1
template <typename T>
mnlink_Omega_cpp<T> Omega_proj_cpp(const mnlink_Omega_cpp<T>& inobj) {
    mnlink_Omega_cpp<T> obj = inobj;
    Eigen::Matrix<T, Eigen::Dynamic, Eigen::Dynamic> newOmega;

    // First project orthogonal to p1 (needs p1 as a unit vector)
    obj.p1 = obj.p1 / obj.p1.norm();
    newOmega = obj.Omega - (obj.p1 * obj.p1.transpose()) * obj.Omega;

    Eigen::Matrix<T, Eigen::Dynamic, Eigen::Dynamic> Omega_s, Omega_e;

    // Project Omega_s perpendicular to qs1 if qs1 is not empty
    if (obj.qs > 0) {
        obj.qs1 = obj.qs1 / obj.qs1.norm();
        Omega_s = newOmega.leftCols(obj.qs);
        Omega_s = Omega_s - Omega_s * obj.qs1 * obj.qs1.transpose();
    }

    // Project Omega_e perpendicular to qe1 if qe1 is not empty
    if (obj.qe > 0) {
        obj.qe1 = obj.qe1 / obj.qe1.norm();
        Omega_e = newOmega.rightCols(obj.qe);
        Omega_e = Omega_e - Omega_e * obj.qe1 * obj.qe1.transpose();
    }

    // Combine Omega_s and Omega_e into obj.Omega
    if (obj.qs > 0 && obj.qe > 0) {
        newOmega << Omega_s, Omega_e;
    } else if (obj.qs > 0) {
        newOmega = Omega_s;
    } else if (obj.qe > 0) {
        newOmega = Omega_e;
    }
    obj.Omega = newOmega;

    return obj;
}

// For a parameter set return quadratic distance to constraints matching
// [[Rcpp::export]]
veca1 Omega_constraints(veca1 & vec, int p, int qe=0);

//a wrap around Omega_constraints for use with tapegeneral
veca1 Omega_constraints_wrap(veca1 & vec, veca1 & ignore1, vecd & dims_in, matd & ignore2);

//Constraints on the singular values of Omega - not exact unfortunately, just on total sum
veca1 Omega_ineqconstraints(veca1 & vec, veca1 & ignore1, vecd & dims_in, matd & ignore2);

int Omega_veclength(int p, int qs, int qe);

#endif


==> anc/sphm/src/RcppExports.cpp <==
// Generated by using Rcpp::compileAttributes() -> do not edit by hand
// Generator token: 10BE3573-1514-4C36-9D1C-5A225CD40393

#include "../inst/include/sphm.h"
#include <RcppEigen.h>
#include <scorematchingad.h>
#include <Rcpp.h>
#include <utils/PrintFor.hpp>
#include <likelihoods/likelihoods.hpp>

using namespace Rcpp;

#ifdef RCPP_USE_GLOBAL_ROSTREAM
Rcpp::Rostream<true>&  Rcpp::Rcout = Rcpp::Rcpp_cout_get();
Rcpp::Rostream<false>& Rcpp::Rcerr = Rcpp::Rcpp_cerr_get();
#endif

// Omega_constraints
veca1 Omega_constraints(veca1& vec, int p, int qe);
RcppExport SEXP _sphm_Omega_constraints(SEXP vecSEXP, SEXP pSEXP, SEXP qeSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< veca1& >::type vec(vecSEXP);
    Rcpp::traits::input_parameter< int >::type p(pSEXP);
    Rcpp::traits::input_parameter< int >::type qe(qeSEXP);
    rcpp_result_gen = Rcpp::wrap(Omega_constraints(vec, p, qe));
    return rcpp_result_gen;
END_RCPP
}
// besselIasym
a1type besselIasym(const a1type& x, const double& nu, int order, bool log_result);
RcppExport SEXP _sphm_besselIasym(SEXP xSEXP, SEXP nuSEXP, SEXP orderSEXP, SEXP log_resultSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< const a1type& >::type x(xSEXP);
    Rcpp::traits::input_parameter< const double& >::type nu(nuSEXP);
    Rcpp::traits::input_parameter< int >::type order(orderSEXP);
    Rcpp::traits::input_parameter< bool >::type log_result(log_resultSEXP);
    rcpp_result_gen = Rcpp::wrap(besselIasym(x, nu, order, log_result));
    return rcpp_result_gen;
END_RCPP
}
// besselItrunc
a1type besselItrunc(const a1type& x, const double& nu, int order, bool log_result);
RcppExport SEXP _sphm_besselItrunc(SEXP xSEXP, SEXP nuSEXP, SEXP orderSEXP, SEXP log_resultSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< const a1type& >::type x(xSEXP);
    Rcpp::traits::input_parameter< const double& >::type nu(nuSEXP);
    Rcpp::traits::input_parameter< int >::type order(orderSEXP);
    Rcpp::traits::input_parameter< bool >::type log_result(log_resultSEXP);
    rcpp_result_gen = Rcpp::wrap(besselItrunc(x, nu, order, log_result));
    return rcpp_result_gen;
END_RCPP
}
// lvMFnormconst_approx
a1type lvMFnormconst_approx(a1type kappa, int p);
RcppExport SEXP _sphm_lvMFnormconst_approx(SEXP kappaSEXP, SEXP pSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< a1type >::type kappa(kappaSEXP);
    Rcpp::traits::input_parameter< int >::type p(pSEXP);
    rcpp_result_gen = Rcpp::wrap(lvMFnormconst_approx(kappa, p));
    return rcpp_result_gen;
END_RCPP
}
// ldSvMF_cann
veca1 ldSvMF_cann(mata1 y, a1type k, veca1 a, mata1 G);
RcppExport SEXP _sphm_ldSvMF_cann(SEXP ySEXP, SEXP kSEXP, SEXP aSEXP, SEXP GSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< mata1 >::type y(ySEXP);
    Rcpp::traits::input_parameter< a1type >::type k(kSEXP);
    Rcpp::traits::input_parameter< veca1 >::type a(aSEXP);
    Rcpp::traits::input_parameter< mata1 >::type G(GSEXP);
    rcpp_result_gen = Rcpp::wrap(ldSvMF_cann(y, k, a, G));
    return rcpp_result_gen;
END_RCPP
}
// ldSvMF_muV
veca1 ldSvMF_muV(mata1 y, a1type k, veca1 m, a1type a1, mata1 V);
RcppExport SEXP _sphm_ldSvMF_muV(SEXP ySEXP, SEXP kSEXP, SEXP mSEXP, SEXP a1SEXP, SEXP VSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< mata1 >::type y(ySEXP);
    Rcpp::traits::input_parameter< a1type >::type k(kSEXP);
    Rcpp::traits::input_parameter< veca1 >::type m(mSEXP);
    Rcpp::traits::input_parameter< a1type >::type a1(a1SEXP);
    Rcpp::traits::input_parameter< mata1 >::type V(VSEXP);
    rcpp_result_gen = Rcpp::wrap(ldSvMF_muV(y, k, m, a1, V));
    return rcpp_result_gen;
END_RCPP
}
// besselImixed
a1type besselImixed(const a1type& x, const double& nu, double threshold, int order, bool log_result);
RcppExport SEXP _sphm_besselImixed(SEXP xSEXP, SEXP nuSEXP, SEXP thresholdSEXP, SEXP orderSEXP, SEXP log_resultSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< const a1type& >::type x(xSEXP);
    Rcpp::traits::input_parameter< const double& >::type nu(nuSEXP);
    Rcpp::traits::input_parameter< double >::type threshold(thresholdSEXP);
    Rcpp::traits::input_parameter< int >::type order(orderSEXP);
    Rcpp::traits::input_parameter< bool >::type log_result(log_resultSEXP);
    rcpp_result_gen = Rcpp::wrap(besselImixed(x, nu, threshold, order, log_result));
    return rcpp_result_gen;
END_RCPP
}
// mnlink_cpp
mata1 mnlink_cpp(const mata1& xs, const mata1& xe, const veca1& vec, const int p);
RcppExport SEXP _sphm_mnlink_cpp(SEXP xsSEXP, SEXP xeSEXP, SEXP vecSEXP, SEXP pSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< const mata1& >::type xs(xsSEXP);
    Rcpp::traits::input_parameter< const mata1& >::type xe(xeSEXP);
    Rcpp::traits::input_parameter< const veca1& >::type vec(vecSEXP);
    Rcpp::traits::input_parameter< const int >::type p(pSEXP);
    rcpp_result_gen = Rcpp::wrap(mnlink_cpp(xs, xe, vec, p));
    return rcpp_result_gen;
END_RCPP
}
// cayleyTransform
mata1 cayleyTransform(const mata1& A);
RcppExport SEXP _sphm_cayleyTransform(SEXP ASEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< const mata1& >::type A(ASEXP);
    rcpp_result_gen = Rcpp::wrap(cayleyTransform(A));
    return rcpp_result_gen;
END_RCPP
}
// inverseCayleyTransform
mata1 inverseCayleyTransform(const mata1& M);
RcppExport SEXP _sphm_inverseCayleyTransform(SEXP MSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< const mata1& >::type M(MSEXP);
    rcpp_result_gen = Rcpp::wrap(inverseCayleyTransform(M));
    return rcpp_result_gen;
END_RCPP
}
// vectorizeLowerTriangle
veca1 vectorizeLowerTriangle(const mata1& A);
RcppExport SEXP _sphm_vectorizeLowerTriangle(SEXP ASEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< const mata1& >::type A(ASEXP);
    rcpp_result_gen = Rcpp::wrap(vectorizeLowerTriangle(A));
    return rcpp_result_gen;
END_RCPP
}
// inverseVectorizeLowerTriangle
mata1 inverseVectorizeLowerTriangle(const veca1& vec);
RcppExport SEXP _sphm_inverseVectorizeLowerTriangle(SEXP vecSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< const veca1& >::type vec(vecSEXP);
    rcpp_result_gen = Rcpp::wrap(inverseVectorizeLowerTriangle(vec));
    return rcpp_result_gen;
END_RCPP
}
// Mobius_SvMF_partan_nota1_tovecparams
veca1 Mobius_SvMF_partan_nota1_tovecparams(veca1& omvec, a1type k, veca1 aremaining, mata1 G0, matd referencecoords, std::string G01behaviour);
RcppExport SEXP _sphm_Mobius_SvMF_partan_nota1_tovecparams(SEXP omvecSEXP, SEXP kSEXP, SEXP aremainingSEXP, SEXP G0SEXP, SEXP referencecoordsSEXP, SEXP G01behaviourSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< veca1& >::type omvec(omvecSEXP);
    Rcpp::traits::input_parameter< a1type >::type k(kSEXP);
    Rcpp::traits::input_parameter< veca1 >::type aremaining(aremainingSEXP);
    Rcpp::traits::input_parameter< mata1 >::type G0(G0SEXP);
    Rcpp::traits::input_parameter< matd >::type referencecoords(referencecoordsSEXP);
    Rcpp::traits::input_parameter< std::string >::type G01behaviour(G01behaviourSEXP);
    rcpp_result_gen = Rcpp::wrap(Mobius_SvMF_partan_nota1_tovecparams(omvec, k, aremaining, G0, referencecoords, G01behaviour));
    return rcpp_result_gen;
END_RCPP
}
// Mobius_SvMF_partan_nota1_fromvecparamsR
Rcpp::List Mobius_SvMF_partan_nota1_fromvecparamsR(const veca1& mainvec, int p, int qs, int qe, matd referencecoords, std::string G01behaviour, Rcpp::Nullable<vecd> G01);
RcppExport SEXP _sphm_Mobius_SvMF_partan_nota1_fromvecparamsR(SEXP mainvecSEXP, SEXP pSEXP, SEXP qsSEXP, SEXP qeSEXP, SEXP referencecoordsSEXP, SEXP G01behaviourSEXP, SEXP G01SEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< const veca1& >::type mainvec(mainvecSEXP);
    Rcpp::traits::input_parameter< int >::type p(pSEXP);
    Rcpp::traits::input_parameter< int >::type qs(qsSEXP);
    Rcpp::traits::input_parameter< int >::type qe(qeSEXP);
    Rcpp::traits::input_parameter< matd >::type referencecoords(referencecoordsSEXP);
    Rcpp::traits::input_parameter< std::string >::type G01behaviour(G01behaviourSEXP);
    Rcpp::traits::input_parameter< Rcpp::Nullable<vecd> >::type G01(G01SEXP);
    rcpp_result_gen = Rcpp::wrap(Mobius_SvMF_partan_nota1_fromvecparamsR(mainvec, p, qs, qe, referencecoords, G01behaviour, G01));
    return rcpp_result_gen;
END_RCPP
}
// ld_Mobius_SvMF_partran_forR
veca1 ld_Mobius_SvMF_partran_forR(mata1 y, mata1 xs, mata1 xe, veca1 omvec, a1type k, a1type a1, veca1 aremaining, mata1 G0);
RcppExport SEXP _sphm_ld_Mobius_SvMF_partran_forR(SEXP ySEXP, SEXP xsSEXP, SEXP xeSEXP, SEXP omvecSEXP, SEXP kSEXP, SEXP a1SEXP, SEXP aremainingSEXP, SEXP G0SEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< mata1 >::type y(ySEXP);
    Rcpp::traits::input_parameter< mata1 >::type xs(xsSEXP);
    Rcpp::traits::input_parameter< mata1 >::type xe(xeSEXP);
    Rcpp::traits::input_parameter< veca1 >::type omvec(omvecSEXP);
    Rcpp::traits::input_parameter< a1type >::type k(kSEXP);
    Rcpp::traits::input_parameter< a1type >::type a1(a1SEXP);
    Rcpp::traits::input_parameter< veca1 >::type aremaining(aremainingSEXP);
    Rcpp::traits::input_parameter< mata1 >::type G0(G0SEXP);
    rcpp_result_gen = Rcpp::wrap(ld_Mobius_SvMF_partran_forR(y, xs, xe, omvec, k, a1, aremaining, G0));
    return rcpp_result_gen;
END_RCPP
}
// tape_ld_Mobius_SvMF_partran_nota1
pADFun tape_ld_Mobius_SvMF_partran_nota1(veca1 omvec, a1type k, a1type a1, veca1 aremaining, mata1 G0star, vecd& p_in, vecd& qe_in, matd& yx, matd referencecoords, std::string G01behaviour);
RcppExport SEXP _sphm_tape_ld_Mobius_SvMF_partran_nota1(SEXP omvecSEXP, SEXP kSEXP, SEXP a1SEXP, SEXP aremainingSEXP, SEXP G0starSEXP, SEXP p_inSEXP, SEXP qe_inSEXP, SEXP yxSEXP, SEXP referencecoordsSEXP, SEXP G01behaviourSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< veca1 >::type omvec(omvecSEXP);
    Rcpp::traits::input_parameter< a1type >::type k(kSEXP);
    Rcpp::traits::input_parameter< a1type >::type a1(a1SEXP);
    Rcpp::traits::input_parameter< veca1 >::type aremaining(aremainingSEXP);
    Rcpp::traits::input_parameter< mata1 >::type G0star(G0starSEXP);
    Rcpp::traits::input_parameter< vecd& >::type p_in(p_inSEXP);
    Rcpp::traits::input_parameter< vecd& >::type qe_in(qe_inSEXP);
    Rcpp::traits::input_parameter< matd& >::type yx(yxSEXP);
    Rcpp::traits::input_parameter< matd >::type referencecoords(referencecoordsSEXP);
    Rcpp::traits::input_parameter< std::string >::type G01behaviour(G01behaviourSEXP);
    rcpp_result_gen = Rcpp::wrap(tape_ld_Mobius_SvMF_partran_nota1(omvec, k, a1, aremaining, G0star, p_in, qe_in, yx, referencecoords, G01behaviour));
    return rcpp_result_gen;
END_RCPP
}
// prelimobj_cpp
veca1 prelimobj_cpp(veca1& omvec, veca1& dyn, vecd& dims_in, matd& yx);
RcppExport SEXP _sphm_prelimobj_cpp(SEXP omvecSEXP, SEXP dynSEXP, SEXP dims_inSEXP, SEXP yxSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< veca1& >::type omvec(omvecSEXP);
    Rcpp::traits::input_parameter< veca1& >::type dyn(dynSEXP);
    Rcpp::traits::input_parameter< vecd& >::type dims_in(dims_inSEXP);
    Rcpp::traits::input_parameter< matd& >::type yx(yxSEXP);
    rcpp_result_gen = Rcpp::wrap(prelimobj_cpp(omvec, dyn, dims_in, yx));
    return rcpp_result_gen;
END_RCPP
}
// tape_besselImixed
pADFun tape_besselImixed(veca1& x, const double& nu, double threshold, int order, bool log_result);
RcppExport SEXP _sphm_tape_besselImixed(SEXP xSEXP, SEXP nuSEXP, SEXP thresholdSEXP, SEXP orderSEXP, SEXP log_resultSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< veca1& >::type x(xSEXP);
    Rcpp::traits::input_parameter< const double& >::type nu(nuSEXP);
    Rcpp::traits::input_parameter< double >::type threshold(thresholdSEXP);
    Rcpp::traits::input_parameter< int >::type order(orderSEXP);
    Rcpp::traits::input_parameter< bool >::type log_result(log_resultSEXP);
    rcpp_result_gen = Rcpp::wrap(tape_besselImixed(x, nu, threshold, order, log_result));
    return rcpp_result_gen;
END_RCPP
}
// tape_namedfun
pADFun tape_namedfun(std::string func_name, veca1& ind_t, veca1& dyn_t, vecd& constvec, matd& constmat, bool check_for_nan);
RcppExport SEXP _sphm_tape_namedfun(SEXP func_nameSEXP, SEXP ind_tSEXP, SEXP dyn_tSEXP, SEXP constvecSEXP, SEXP constmatSEXP, SEXP check_for_nanSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< std::string >::type func_name(func_nameSEXP);
    Rcpp::traits::input_parameter< veca1& >::type ind_t(ind_tSEXP);
    Rcpp::traits::input_parameter< veca1& >::type dyn_t(dyn_tSEXP);
    Rcpp::traits::input_parameter< vecd& >::type constvec(constvecSEXP);
    Rcpp::traits::input_parameter< matd& >::type constmat(constmatSEXP);
    Rcpp::traits::input_parameter< bool >::type check_for_nan(check_for_nanSEXP);
    rcpp_result_gen = Rcpp::wrap(tape_namedfun(func_name, ind_t, dyn_t, constvec, constmat, check_for_nan));
    return rcpp_result_gen;
END_RCPP
}

static const R_CallMethodDef CallEntries[] = {
    {"_sphm_Omega_constraints", (DL_FUNC) &_sphm_Omega_constraints, 3},
    {"_sphm_besselIasym", (DL_FUNC) &_sphm_besselIasym, 4},
    {"_sphm_besselItrunc", (DL_FUNC) &_sphm_besselItrunc, 4},
    {"_sphm_lvMFnormconst_approx", (DL_FUNC) &_sphm_lvMFnormconst_approx, 2},
    {"_sphm_ldSvMF_cann", (DL_FUNC) &_sphm_ldSvMF_cann, 4},
    {"_sphm_ldSvMF_muV", (DL_FUNC) &_sphm_ldSvMF_muV, 5},
    {"_sphm_besselImixed", (DL_FUNC) &_sphm_besselImixed, 5},
    {"_sphm_mnlink_cpp", (DL_FUNC) &_sphm_mnlink_cpp, 4},
    {"_sphm_cayleyTransform", (DL_FUNC) &_sphm_cayleyTransform, 1},
    {"_sphm_inverseCayleyTransform", (DL_FUNC) &_sphm_inverseCayleyTransform, 1},
    {"_sphm_vectorizeLowerTriangle", (DL_FUNC) &_sphm_vectorizeLowerTriangle, 1},
    {"_sphm_inverseVectorizeLowerTriangle", (DL_FUNC) &_sphm_inverseVectorizeLowerTriangle, 1},
    {"_sphm_Mobius_SvMF_partan_nota1_tovecparams", (DL_FUNC) &_sphm_Mobius_SvMF_partan_nota1_tovecparams, 6},
    {"_sphm_Mobius_SvMF_partan_nota1_fromvecparamsR", (DL_FUNC) &_sphm_Mobius_SvMF_partan_nota1_fromvecparamsR, 7},
    {"_sphm_ld_Mobius_SvMF_partran_forR", (DL_FUNC) &_sphm_ld_Mobius_SvMF_partran_forR, 8},
    {"_sphm_tape_ld_Mobius_SvMF_partran_nota1", (DL_FUNC) &_sphm_tape_ld_Mobius_SvMF_partran_nota1, 10},
    {"_sphm_prelimobj_cpp", (DL_FUNC) &_sphm_prelimobj_cpp, 4},
    {"_sphm_tape_besselImixed", (DL_FUNC) &_sphm_tape_besselImixed, 5},
    {"_sphm_tape_namedfun", (DL_FUNC) &_sphm_tape_namedfun, 6},
    {NULL, NULL, 0}
};

RcppExport void R_init_sphm(DllInfo *dll) {
    R_registerRoutines(dll, NULL, CallEntries, NULL, NULL);
    R_useDynamicSymbols(dll, FALSE);
}


==> anc/sphm/src/function_map.h <==
#ifndef FUNCTION_MAP
#define FUNCTION_MAP

#include <sphm_forward.h>
#include "mobius_vMF.h"
#include "Omega.h"

// defining a function map that will convert string names to a pointer to the function
std::map<std::string, generalfunction> function_map = {
   {"prelimobj_cpp", &prelimobj_cpp},
   {"Omega_constraints_wrap", &Omega_constraints_wrap},
   {"Omega_ineqconstraints", &Omega_ineqconstraints}
};


#endif


==> anc/sphm/src/ldSvMF.cpp <==
#include "ldSvMF.h"
#include <Rcpp.h>

//' @noRd
//' @description Helper function Bessel I approximation from BesselI::besselIasym()
//' which is from the asymptotic expansion of Bessel I_nu(x) function   x -> infinity
//'       by Abramowitz & Stegun (9.7.1), p.377 
//' I_a(z) = exp(z) / sqrt(2*pi*z) * f(z,..)  where
//'   f(z,..) = 1 - (mu-1)/ (8*z) + (mu-1)(mu-9)/(2! (8z)^2) - ...
//'           = 1- (mu-1)/(8z)*(1- (mu-9)/(2(8z))*(1-(mu-25)/(3(8z))*..))
//' where  mu = 4*a^2  *and*  |arg(z)| < pi/2
//' This is useful for large x
//' @param x is the vMF concentration parameter
//' @param nu is such that nu + 1 = d/2, where d is the ambient dimension of the sphere.
//' @param order The expansion order to use.
// [[Rcpp::export]]
a1type besselIasym(const a1type& x, const double & nu, int order, bool log_result = true) {
  // Constants
  a1type pi = CppAD::atan(1.0) * 4.0;
  a1type pi2 = 2.0 * pi;
  
  // Precompute 8*x for efficiency
  a1type x8 = 8.0 * x;
  
  // Compute the asymptotic series for f(x, nu) up to order
  a1type d = 0.0; // Initialize d
  if (order >= 1) {
    for (int k = order; k >= 1; --k) {
      // mu = (2*(nu-k)+1)*(2*(nu+k)-1)
      a1type term1 = 2.0 * (nu - k) + 1.0;
      a1type term2 = 2.0 * (nu + k) - 1.0;
      a1type mu = term1 * term2;
      d = (1.0 - d) * mu / (k * x8);
    }
  }
  
  // Compute the result
  if (log_result) {
    // log(f) = log1p(-d)
    a1type log_f = CppAD::log1p(-d);
    return x + log_f - 0.5 * CppAD::log(pi2 * x);
  } else {
    a1type f = 1.0 - d;
    a1type scaling_factor = CppAD::exp(x);
    return scaling_factor * f / CppAD::sqrt(pi2 * x);
  }
}

//' @noRd
//' @title Approximation of Bessel I function for small x.
//' @description 
//' For small x (i.e. concentration) Hornik and Grun use simple relation by Schou 1979 (and others)
//' for approximating the derivative of log(const(k)) but I want a coarse idea of the value here.
//' I'm going to use the series 10.25.2 from Nist: `https://dlmf.nist.gov/10.25#E2`
//' This looks actually to be just a solution to equation defining the modified Bessel function.
//' (x/2)^nu sum_i{1/i! 1/gamma(nu + i + 1) (x/2)^(2i)}.
//' @param x is the vMF concentration parameter
//' @param nu is such that nu + 1 = d/2, where d is the ambient dimension of the sphere.
//' @param order The expansion order to use.
// [[Rcpp::export]]
a1type besselItrunc(const a1type& x, const double & nu, int order, bool log_result = true) {
    a1type sum = 0.0;
    a1type x2 = x / 2.0;
    double gamma_val, ifact;
    for (int i = 0; i <= order; ++i) {
        gamma_val = std::tgamma(i + nu + 1.0);
        ifact = std::tgamma(i + 1.0);  // == i!

        a1type term = CppAD::pow(x2, 2 * i + nu) / (ifact * gamma_val);
        sum = sum + term;
    }

    if (log_result)
        return CppAD::log(sum);
    else
        return sum;
}

// description of this function in corresponding header file
a1type besselImixed(const a1type & x, const double & nu, double threshold, int order, bool log_result) {
  // CppAD::CondExpLe returns one of two T‐typed branches
  // depending on x <= threshold
  a1type thresh = threshold;
  return CppAD::CondExpLe(
    x,                          // condition: x <= threshold?
    thresh,               // compare against this
    besselItrunc(x, nu, order, log_result),   // if true
    besselIasym(x, nu, order, log_result)     // if false
  );
}

//' @title Approximation of the vMF normalising constant
//' Helper function lvMFnormconst_approx
//' For p == 3 using an exact formula
//' Otherwise uses *approximations* of the modified Bessel function of the first order.
//' The normalising constant is \eqn{(2 * \pi)^{p/2} besselI(k, p/2 - 1)/k^{p/2 -1}}
//' where \eqn{p} is the dimension of the ambient space of the sphere (i.e. vectors have \eqn{p} entries)
//' @details
//' Returns the log of the normalising constant.
//' The approximation uses a threshold of 10 to choose between the small concentration and large concentration regime,
//' and in each regime the series order used is 15.
//' @export
//' @param kappa Concentration parameter
//' @param p Dimension of ambient space (i.e. length of unit vectors).
// [[Rcpp::export]]
a1type lvMFnormconst_approx(a1type kappa, int p) {
  if (p == 3) {
    return CppAD::log(2 * M_PI) + kappa + CppAD::log(1 - CppAD::exp(-2*kappa)) - CppAD::log(kappa);
  } else {
    double nu = p/2 - 1.0;
    a1type log_bIval = besselImixed(kappa, nu, 10, 15, true);
    a1type out = (p/2) * CppAD::log(2 * M_PI) + log_bIval - nu * CppAD::log(kappa);
    return(out);
  }
}

// Helper getHstar
mata1 getHstar(veca1 m) {
  a1type m1 = m(0);  // First element of m
  veca1 mL = m.tail(m.size() - 1);  // Vector m without the first element
  
  // Compute the matrix (1/(1+m1)) * mL %*% t(mL) - diag(1, length(mL))
  mata1 mL_outer = mL * mL.transpose();  // mL %*% t(mL)
  mata1 identity = mata1::Identity(mL.size(), mL.size());
  
  mata1 Hstar = mata1(mL.size() + 1, mL.size());
  Hstar.row(0) = mL.transpose();  // First row is mL
  Hstar.block(1, 0, mL.size(), mL.size()) = (1 / (1 + m1)) * mL_outer - identity;  // Remaining rows

  return Hstar;
}

veca1 ldSvMF_cann(mata1 y, a1type k, veca1 a, mata1 G) {
  int p = a.size();
  a1type lconst = - lvMFnormconst_approx(k, p) - CppAD::log(a.coeff(0));
 
  // Scale columns of G by the corresponding elements of a
  mata1 Gscal = G.array().rowwise() / a.transpose().array();
 
  // Compute the denominator sqrt(rowSums((y %*% Gscal)^2))
  veca1 denom = (y * Gscal).rowwise().squaredNorm().cwiseSqrt();
  
  veca1 ll = lconst - (p - 1) * denom.array().log() 
    + (k * (y * Gscal.col(0)).array()) / denom.array();
  
  return ll;
}

veca1 ldSvMF_muV(mata1 y, a1type k, veca1 m, a1type a1, mata1 V) {
  int p = m.size();
  a1type lconst = - lvMFnormconst_approx(k, p) - CppAD::log(a1);
  
  mata1 Hstar = getHstar(m);
  
  mata1 ystarstarL = y * Hstar;
  veca1 denomA = (y * m / a1).array().square();
  veca1 denomB = ((ystarstarL * V.inverse()).array() * ystarstarL.array()).rowwise().sum();
  veca1 denom = (denomA + denomB).array().sqrt();
  
  veca1 ll = lconst - (p - 1) * denom.array().log() 
    + (k * (y * m).array()) / (a1 * denom).array();
  
  return ll;
}



==> anc/sphm/src/ldSvMF.h <==
#ifndef LDSVMF
#define LDSVMF

// using the forward declarations because only the translational unit for RcppExports.cpp need to have access to the wrappers
#include <scorematchingad_forward.h> //includes RcppEigen_forward.h

// [[Rcpp::depends(RcppEigen)]]

// @title Log-density of the scaled von Mises-Fisher distribution
// @param y a matrix with each row an observation
// @param k concentration
// @param a the scales of the scaled von Mises-Fisher distribution
// @param G An orthogonal matrix with first column the mean of the distribution and remaining columns the orientation axes in the same order as `a`
// @returns A vector of log-density evaluated at row of `y`
// @details For p=3, the normalised form is computed, but otherwise the normalising constant is approximated using `besselImixed()`.
// [[Rcpp::export]]
veca1 ldSvMF_cann(mata1 y, a1type k, veca1 a, mata1 G);

// #' Log density of the SvMF using the muV parameterisation of Scealy and Wood (2019)
// [[Rcpp::export]]
veca1 ldSvMF_muV(mata1 y, a1type k, veca1 m, a1type a1, mata1 V);

//' @noRd 
//' @description Get the Hstar matrix from Scealy and Wood (2019, Section 3) for a mean vector m
mata1 getHstar(veca1 m);

//' @noRd
//' @description
//' This function approximates the BesselI function by
//' using `BesselItrunc()` for values of `x` smaller than `threshold` and
//' using `BesselIasym()` for values of `x` larger than `threshold`.
//' @param x value to compute the BesselI function at.
//' @param nu The `nu` in the BesselI function.
//' @param order The order of approximation to use in `BesselItrunc()` and `BesselIasym()`
//' @param threshold is the location at which the calculation switches
//' @param log_result Whether to return the log of the approximated BesselI function. This is useful to avoid floating point over run or inaccuracies.
//' @return a single value
// [[Rcpp::export]]
a1type besselImixed(const a1type & x, const double & nu, double threshold, int order, bool log_result = true);

#endif



==> anc/sphm/src/mnlink_cpp.cpp <==

#include "mnlink_cpp.h"
#include "Omega.h"

mata1 mnlink_cpp(const mata1 &xs, const mata1 &xe, const veca1 &vec, const int p) {
  int qe = xe.cols();
  // Convert vector to a mnlink_Omega_cpp object
  mnlink_Omega_cpp<a1type> ompar = mnlink_Omega_cpp_unvec(vec, p, qe);

  mata1 xs_t = xs.transpose(); //since xs, xe are matrices of row vectors, xs_t etc are matrics of column vectors
  mata1 xe_t = xe.transpose();

  // Extract p1, q1, and Omega
  veca1 p1 = ompar.p1;
  veca1 qs1 = ompar.qs1;
  veca1 qe1 = ompar.qe1;
  veca1 ce = ompar.ce;
  mata1 Omega_s = ompar.Omega.leftCols(ompar.qs);
  mata1 Omega_e = ompar.Omega.rightCols(ompar.qe);

  //following proposition 2, but with extension for denominator below Omega_e with offset given by first element of ce.
  mata1 ytilde(p, xs_t.cols());
  ytilde.setZero();

  //ytilde contribution from spherical covar
  if (ompar.qs > 0){
    mata1 numerator = (Omega_s * xs_t); //p x xs_t.cols()
    veca1 denominator = (qs1.transpose() * xs_t).array() + 1.0;
    mata1 sph_res = numerator.array().rowwise()/denominator.transpose().array();//broadcast the denominator along each row
    ytilde = ytilde + sph_res;
  }
  if (ompar.qe > 0){
    mata1 numerator = (Omega_e * xe_t);
    veca1 denominator = (qe1.transpose() * xe_t).array() + ce[0];
    mata1 Euc_res = numerator.array().rowwise()/denominator.transpose().array(); //broadcast the denominator along each row
    ytilde = ytilde + Euc_res; 
  }
  veca1 ytildesizesq = ytilde.colwise().squaredNorm();  //will this produce a row vector?
  veca1 totdenom = ytildesizesq.array() + 1.0;
  mata1 numerator = p1 * (1.0 - ytildesizesq.array()).matrix().transpose() + 2.0 * ytilde;
  mata1 out = numerator.array().rowwise()/totdenom.transpose().array();
  return out.transpose();
}


==> anc/sphm/src/mnlink_cpp.h <==
#ifndef MNLINK_CPP
#define MNLINK_CPP

// using the forward declarations because only the translational unit for RcppExports.cpp need to have access to the wrappers
#include <scorematchingad_forward.h> //includes <RcppEigenForward.h>

// [[Rcpp::depends(RcppEigen)]]

// @param x is made of *row* vectors of covariates
// @param vec is the vectorised form of an Omega parameterisation
// @param p is the dimension of the response (in ambient space), which is needed to separate `vec` into p1, q1 and Omega.
// @value is a matrix of *row* vectors of means
// [[Rcpp::export]]
mata1 mnlink_cpp(const mata1 &xs, const mata1 &xe, const veca1 &vec, const int p);

#endif



==> anc/sphm/src/mobius_SvMF.cpp <==
#include "mobius_SvMF.h"
#include "mnlink_cpp.h"
#include "ldSvMF.h"
#include "utils.h"

//G0 specifies the axes of the SvMF.
//G0star is pararallel transported along G01 -> predicted mean
veca1 ld_Mobius_SvMF_partran(mata1 y, mata1 xs, mata1 xe, mnlink_Omega_cpp<a1type> om, a1type k, a1type a1, veca1 aremaining, mata1 G0){
  int p = om.p1.size();
  //check that ncol(y) == p
  if (y.cols() != p){Rcpp::stop("width of y does not equal length of p1");}

  // project Omega matrix to satisfy orthogonality to p1 and q1
  mnlink_Omega_cpp<a1type> om_projected = Omega_proj_cpp(om);
  veca1 omvec_projected = mnlink_Omega_cpp_vec(om_projected);

  //get mean
  mata1 ypred;
  ypred = mnlink_cpp(xs, xe, omvec_projected, p); 

  //evaluate SvMF density of each observation
  veca1 ld(y.rows());
  mata1 G0star = G0.rightCols(G0.cols() - 1);
  mata1 G(p, p);
  veca1 a(p);
  a(0) = a1;
  if (aremaining.size() != p - 1){ Rcpp::stop("aremaining must have length p - 1."); }
  a.segment(1, p-1) = aremaining;
  for (int i = 0; i < y.rows(); ++i){
    G.col(0) = ypred.row(i);
    G.block(0, 1, p, p-1) = JuppRmat(G0.col(0), ypred.row(i)) * G0star;
    ld(i) = ldSvMF_cann(y.row(i), k, a, G)(0);
  }
  return ld;
}



veca1 ld_Mobius_SvMF_partran_forR(mata1 y, mata1 xs, mata1 xe, veca1 omvec, a1type k, a1type a1, veca1 aremaining, mata1 G0){
   mnlink_Omega_cpp<a1type> om = mnlink_Omega_cpp_unvec(omvec, y.cols(), xe.cols());
   veca1 ld = ld_Mobius_SvMF_partran(y, xs, xe, om, k, a1, aremaining, G0);
   return ld;
}


// Cayley Transform: C(A) = (I - A)^{-1} * (I + A)
// A is skew symmetric
// [[Rcpp::export]]
mata1 cayleyTransform(const mata1 &A) {
  int n = A.rows();  // Size of the matrix
  
  // Identity matrix
  mata1 I = mata1::Identity(n, n);

  // Calculate (I - A) and (I + A)
  mata1 I_minus_A = I - A;
  mata1 I_plus_A = I + A;

  // Cayley transform: (I - A)^{-1} * (I + A)
  mata1 result = I_minus_A.inverse() * I_plus_A;

  return result;
}

// Inverse Cayley Transform: C^{-1}(M) = (M - I) * (M + I)^{-1}
// M must be orthogonal and determinant of not -1
// [[Rcpp::export]]
mata1 inverseCayleyTransform(const mata1 &M) {
  int n = M.rows();  // Size of the matrix
  
  // Identity matrix
  mata1 I = mata1::Identity(n, n);

  // Calculate (M - I) and (M + I)
  mata1 M_minus_I = M - I;
  mata1 M_plus_I = M + I;

  // Inverse Cayley transform: (M - I) * (M + I)^{-1}
  mata1 result = M_minus_I * M_plus_I.inverse();

  return result;
}


// [[Rcpp::export]]
veca1 vectorizeLowerTriangle(const mata1 &A) {
  int n = A.rows();  // Size of the matrix
  int num_elements = (n * (n - 1)) / 2;  // Number of elements in the lower triangle

  veca1 result(num_elements);  // Vector to store the lower triangular elements

  int idx = 0;  // Index to keep track of the vector position

  // Loop through the lower triangular part of the matrix
  // like stacking the columns on top each other omitting the diagonal and upper triangle
  for (int i = 1; i < n; ++i) {
    for (int j = 0; j < i; ++j) {
      result(idx) = A(i, j);  // Extract element from lower triangle
      ++idx;
    }
  }

  return result;
}

// [[Rcpp::export]]
mata1 inverseVectorizeLowerTriangle(const veca1 &vec) {
  // n is the size of the skew-symmetric matrix to reconstruct
  int n = (1 + std::sqrt(8*vec.size() + 1))/2;
  mata1 A = mata1::Zero(n, n);  // Initialize an n x n matrix with zeros

  int idx = 0;  // Index to keep track of the vector position

  // Fill the lower triangular part of the matrix
  for (int i = 1; i < n; ++i) {
    for (int j = 0; j < i; ++j) {
      A(i, j) = vec(idx);   // Fill element in lower triangle
      A(j, i) = -vec(idx);  // Use skew-symmetric property: A(j, i) = -A(i, j)
      ++idx;
    }
  }

  return A;  // Return the reconstructed skew-symmetric matrix
}

//' @noRd
//' @title Convert all SvMF regression parameters into a single long vector
//' @description Placing all parameters in a single vector allow automatic differentiation with the parameters as independent values. Some tidying of the parameter space also occurs in the vectorisation.
//' @details The scales `aremaining` are constrained to have a product of `1` and be positive. This function encodes these restrictions by dropping the first element of `aremaining` and converting the other elements to \eqn{log(a_j)} etc.
//' @param G0 are the orientation axes of SvMF in cannonical coordinate (p x p matrix). Ideally G0 is close to the referencecoords axes. G0 must be a rotation matrix (det > 0) so that the Cayley transform representation works.
//' @param referencecoords is a p x p orthonormal matrix specifying the reference coordinates for the Cayley transforms. It is best if referencecoords is close to the best G0 (so rG0 is close the identity) and it will fail if `G01` is the antepode of `referencoords[,1]`.
// [[Rcpp::export]]
veca1 Mobius_SvMF_partan_nota1_tovecparams(veca1 & omvec, a1type k, veca1 aremaining, mata1 G0, matd referencecoords, std::string G01behaviour){
  int p = aremaining.size() + 1;
  // check G01behaviour
  if ((G01behaviour != "p1") && (G01behaviour != "fixed") && (G01behaviour != "free")){Rcpp::stop("G01behaviour not understood");}

  //check G0
  if (G0.cols() != p){Rcpp::stop("G0 should have p columns");}
  if (G0.rows() != p){Rcpp::stop("G0 should have p columns");}
  if ((G0.transpose() * G0 - mata1::Identity(p,p)).norm() > 1e-8){Rcpp::stop("G0 columns should be orthonormal.");}
  if (CppAD::Value(G0.determinant()) < 0.) {Rcpp::stop("G0 has a negative determinant, please change the sign of one of G0's columns so that it is a rotation");}
  if (G01behaviour == "p1"){ if ((G0.col(0) - omvec.segment(0,p)).norm() > 1e-8){Rcpp::stop("G01 should be equal to p1");} }
  
  //check that referencecoords are orthonormal (wont be taped as uses purely matd objects)
  if ((referencecoords.transpose() * referencecoords - matd::Identity(referencecoords.rows(), referencecoords.rows())).norm() > 1E-8){
    Rcpp::stop("referencecoords columns are not an orthonormal basis");
  }
  if (referencecoords.determinant() < 0.) {Rcpp::stop("referencecoords have a negative determinant, please change the sign of one of the columns so that it is a rotation");}

  //convert G0 to referencecoords
  G0 = referencecoords.cast<a1type>().transpose() * G0;
  mata1 rotmat; //rot matrix to represent using a Cayley transform
  //if G01 is fixed or p1 then get a p-1 x p-1 matrix reprensenting the remaining free columns
  if ((G01behaviour == "p1") || (G01behaviour == "fixed")){
    //parallel transport along p1 to referencecoords[,1] so that first row of G0star is zeros
    mata1 G0star = -JuppRmat(G0.col(0), veca1::Unit(p,0)) * G0.rightCols(p-1);
    //drop first row of zeros
    rotmat = G0star.bottomRows(p-1);
  } else if (G01behaviour == "free") {
    rotmat = G0;
  }
  if (CppAD::Value(rotmat.determinant()) < 0.) {Rcpp::stop("Determinant is negative. Please change the sign of one of G0's columns.");}
  veca1 vecCayaxes = vectorizeLowerTriangle(inverseCayleyTransform(rotmat)); 

  // put everything into a vector
  veca1 result(omvec.size() + 1 + aremaining.size() - 1 + vecCayaxes.size());
  result.segment(0, omvec.size()) = omvec;
  result(omvec.size()) = k;
  result.segment(omvec.size() + 1, aremaining.size() - 1) = aremaining.tail(aremaining.size() - 1).array().log(); //log the a
  result.segment(omvec.size() + 1 + aremaining.size() - 1, vecCayaxes.size()) = vecCayaxes;
  return result;
}

// @title reverse function of the `_tovecparams` function
// @param mainvec Vector created by `_tovecparams` or similar to it.
// @param p Length of the response unit vectors
// @param qs Length of the spherical covariate unit vectors
// @param qe Length of the Euclidean covariate vectors
// @param G01behaviour the behaviour of G01 ('fixed', 'free' or identified with 'p1')
// @param G01 First column of G01 - only needed in the G01behaviour == "fixed" situation to recover full parameter set
// @returns A tuple of the mean link parameters (vectorised Omega form), concentration, scales a (omitting first a[1] that is fixed), and SvMF orientation matrix G0.
std::tuple<veca1, a1type, veca1, mata1> Mobius_SvMF_partan_nota1_fromvecparams(const veca1 & mainvec, int p, int qs, int qe, matd referencecoords, std::string G01behaviour, vecd G01 = vecd(0)) {
  // check G01behaviour
  if ((G01behaviour != "p1") && (G01behaviour != "fixed") && (G01behaviour != "free")){Rcpp::stop("G01behaviour not understood");}

  //check length
  int vecCay_length = 0;
  if (G01behaviour == "free"){vecCay_length = ((p-1) * p / 2);}
  else {vecCay_length = ((p-2) * (p-1) / 2);}
  if (mainvec.size() != Omega_veclength(p, qs, qe) + 1 + (p-2) + vecCay_length) {
    Rcpp::stop("Input vector size does not match expected dimensions.");
  }
  
  veca1 omvec = mainvec.segment(0,  Omega_veclength(p, qs, qe));
  a1type k = mainvec(omvec.size());
  veca1 laremaining_m1(p - 2); //convert log remaining to full aremaining
  laremaining_m1 = mainvec.segment(omvec.size() + 1, p - 2);
  veca1 aremaining(p-1);
  aremaining[0] = CppAD::exp(-laremaining_m1.sum());
  aremaining.tail(aremaining.size() - 1) = laremaining_m1.array().exp();


  //Recovery of G0
  //get back rotmat from vecCay
  veca1 vecCayaxes = mainvec.tail(vecCay_length);
  mata1 rotmat = cayleyTransform(inverseVectorizeLowerTriangle(vecCayaxes));

  // get back G0
  mata1 G0 = mata1::Zero(p,p);
  //if G01 is fixed or p1 then get a p-1 x p-1 matrix reprensenting the remaining free columns
  if (G01behaviour == "p1"){G0.col(0) = referencecoords.transpose() * omvec.segment(0,p);}
  if (G01behaviour == "fixed"){G0.col(0) = referencecoords.transpose() * G01;}
  if ((G01behaviour == "p1") || (G01behaviour == "fixed")){
    mata1 G0star = mata1::Zero(p, p-1);
    G0star.bottomRows(p-1) = rotmat;
    //undo: parallel transport along p1 to referencecoords[,1] so that first row of G0star is zeros
    G0star = JuppRmat(G0.col(0), veca1::Unit(p,0)).transpose() * G0star;
    G0.rightCols(p-1) = G0star;
  } else if (G01behaviour == "free") {
    G0 = rotmat;
  }
  //undo: convert G0 to referencecoords
  G0 = referencecoords.cast<a1type>() * G0;

  return std::make_tuple(omvec, k, aremaining, G0);
}

//export the reverse function
// [[Rcpp::export]]
Rcpp::List Mobius_SvMF_partan_nota1_fromvecparamsR(const veca1 & mainvec, int p, int qs, int qe, matd referencecoords, std::string G01behaviour, Rcpp::Nullable<vecd> G01 = R_NilValue) {
  vecd G01_;
  if (G01.isNotNull()){G01_ = Rcpp::as<vecd>(G01);}
  else {G01_ = vecd();}

  auto result = Mobius_SvMF_partan_nota1_fromvecparams(mainvec, p, qs, qe, referencecoords, G01behaviour, G01_);
  veca1 omvec = std::get<0>(result);
  a1type k = std::get<1>(result);
  veca1 aremaining = std::get<2>(result);
  mata1 G0 = std::get<3>(result);
  
  // Return as a list
  return Rcpp::List::create(
    Rcpp::Named("omvec") = omvec,
    Rcpp::Named("k") = k,
    Rcpp::Named("aremaining") = aremaining,
    Rcpp::Named("G0") = G0
  );
}


//G0 are the orientation axes of SvMF in cannonical coordinate (p x p) matrix
pADFun tape_ld_Mobius_SvMF_partran_nota1(veca1 omvec, a1type k, a1type a1, veca1 aremaining, mata1 G0, vecd & p_in, vecd & qe_in, matd & yx, matd referencecoords, std::string G01behaviour){
  int p = int(p_in(0) + 0.1); //0.1 to make sure p_in is above the integer it represents
  int qe = int(qe_in(0) + 0.1); //0.1 to make sure p_in is above the integer it represents
  int qs = yx.cols() - qe - p; 
  if (p!=3){Rcpp::warning("This function approximates the vMF normalising constant when p!=3.");}
  if (qs < 0){
    Rcpp::stop("yx has insufficient columns to match p and qe.");
  }
  // separate the response the covariates
  mata1 y = yx.leftCols(p);
  mata1 xs = yx.rightCols(qs + qe).leftCols(qs);
  mata1 xe = yx.rightCols(qe);

  //for G01 fixed prepare G01 from input G0
  vecd tapeG01(G0.rows());
  for (int i = 0; i < G0.rows(); ++i) {
    tapeG01(i) = CppAD::Value(G0(i, 0));
  }


  // Get all parameters except a1 into a vector
  veca1 mainvec = Mobius_SvMF_partan_nota1_tovecparams(omvec, k, aremaining, G0, referencecoords, G01behaviour);
  veca1 a1vec(1);
  a1vec(0) = a1;

  // tape with main vector and a1 as a dynamic
  CppAD::Independent(mainvec, a1vec);
  // split mainvec into parts, overwriting passed arguments
  auto result = Mobius_SvMF_partan_nota1_fromvecparams(mainvec, p, qs, qe, referencecoords, G01behaviour, tapeG01);//final argument only used if G01behaviour == "fixed"
  omvec = std::get<0>(result);
  k = std::get<1>(result);
  aremaining = std::get<2>(result);
  G0 = std::get<3>(result);
  
  mnlink_Omega_cpp<a1type> om = mnlink_Omega_cpp_unvec(omvec, p, qe);

  veca1 ld = ld_Mobius_SvMF_partran(y, xs, xe, om, k, a1, aremaining, G0);

  CppAD::ADFun<double> tape;  //copying the change_parameter example, a1type is used in constructing f, even though the input and outputs to f are both a2type.
  tape.Dependent(mainvec, ld);
  tape.check_for_nan(false);

  pADFun out(tape, mainvec, a1vec, "ld_Mobius_SvMF_partran_nota1");
  return(out);
}




==> anc/sphm/src/mobius_SvMF.h <==
#ifndef MOBIUSSVMF
#define MOBIUSSVMF

#include <scorematchingad_forward.h> //includes RcppEigenForward
#include <utils/pADFun.h>
#include "Omega.h"

//' @noRd
//' @title Log-density at response `y` for SvMF regression with the scales Mobius link function
//' @description For given response row-vectors y, covariate row-vectors xs, xe and regression parameters, returns the log-density for each row of `y` (and corresponding row of xs and xe). When the length of the response (`p`) is not 3, then the normalising constant from the vMF density is approximated.
//' @param y A matrix of row vectors (each row a unit vector)
//' @param xs A matrix of row vectors (each row a unit vector)
//' @param xe A matrix of row vectors
//' @param om A parameter object specifying the parameters of the mean link
//' @param k Concentration of the SvMF error distribution
//' @param a1 The first scale of the SvMF error distribution, which is typically fixed at `1`.
//' @param aremaining A (p-1) vector of the remaining scales of the SvMF error distribution.
//' @param G0 An orthonormal matrix with first column that are the 'base location' for parallel transport of axes on the sphere.
//' @details
//' For a given mean direction `mu`, the axes of the SvMF error distribution are obtained by parallel transport of `G0[,-1]` along the geodesic from `G0[,1]` to `mu`.
//' 
//' The function projects the parameter object `om` such that the matrix Omega is orthogonal to p1, qs1 and qe1.
veca1 ld_Mobius_SvMF_partran(mata1 y, mata1 xs, mata1 xe, mnlink_Omega_cpp<a1type> om, a1type k, a1type a1, veca1 aremaining, mata1 G0);

// for checking ld_Mobius_SvMF_partran via unit testing
// [[Rcpp::export]]
veca1 ld_Mobius_SvMF_partran_forR(mata1 y, mata1 xs, mata1 xe, veca1 omvec, a1type k, a1type a1, veca1 aremaining, mata1 G0);

// axes parameterised by the Cayley transform of K* in H*(P[,1])K*
// the Cayley transform will work okay so long as K* is reasonably close to the basis given by H*. If P[,1] is reasonably close to north pole (due to standardisation of the data) and the axes reasonably close to the ambient basis axes, then K* will be reasonably close to the identity. This is good for using Cayley transforms.

// make the independent values omvec, k, aremaining and vecCayaxes,
// [[Rcpp::export]]
pADFun tape_ld_Mobius_SvMF_partran_nota1(veca1 omvec, a1type k, a1type a1, veca1 aremaining, mata1 G0star, vecd & p_in, vecd & qe_in, matd & yx, matd referencecoords, std::string G01behaviour);
#endif



==> anc/sphm/src/mobius_vMF.cpp <==
#include "mobius_vMF.h"
#include "Omega.h"
#include "mnlink_cpp.h"
#include "tapegeneral.h"

veca1 prelimobj_cpp(veca1 & omvec, veca1 & dyn, vecd & dims_in, matd & yx){
  int p = int(dims_in(0) + 0.1); //0.1 to make sure p_in is above the integer it represents
  int qe = int(dims_in(1) + 0.1); //0.1 to make sure p_in is above the integer it represents
  mnlink_Omega_cpp<a1type> om = mnlink_Omega_cpp_unvec(omvec, p, qe);

  mata1 y = yx.leftCols(p);
  mata1 xs = yx.rightCols(om.qs + om.qe).leftCols(om.qs);
  mata1 xe = yx.rightCols(om.qe);
 
  mnlink_Omega_cpp<a1type> om_projected = Omega_proj_cpp(om);
  veca1 omvec_projected;
  omvec_projected = mnlink_Omega_cpp_vec(om_projected);  

  mata1 ypred;
  ypred = mnlink_cpp(xs, xe, omvec_projected, p);
  veca1 obj;
  // obj is mu.x = (log(vMF density) - log(vMF norm const(k)))/k
  // therefor the gradient of obj wrt mu is: grad(mu.x) = grad(log(vMF density))/k
  obj = (ypred.array() * y.array()).rowwise().sum();
  return(obj);
}




==> anc/sphm/src/mobius_vMF.h <==
#ifndef MOBIUSVMF
#define MOBIUSVMF


#include <scorematchingad_forward.h> //includes <RcppEigenForward.h>
#include <Rcpp.h>

//' @noRd
//' @title Preliminary Objective in the style of the `generalfunction` class:
//' @param yx is the response the spherical covariates, and the Euclidean covariates *cbind* together. Each row an observation.
//' @param dyn is a zero length vector that is ignored
//' @param dims_in A vector of `c(p, qe)`. `p` and `qe` are required to separate yx and omvec into their constituents.
//' @details
//' The return is vector of mu.y values where mu is the mean predicted by omvec and x, and y are the observations.
//' This mu.y is (log(vMF density) - log(vMF norm const(k)))/k.
//' Therefore the gradient of below function, for each return value, is: grad(mu.y) = grad(log(vMF density))/k
//' The Fisher information matrix ignoring concentration is var(grad(log(vMF density))) = k^2 var(grad(mu.y)).
//' So standard errors for the preliminary mean require knowledge of the concentration parameter k.
// [[Rcpp::export]]
veca1 prelimobj_cpp(veca1 & omvec, veca1 & dyn, vecd & dims_in, matd & yx);

#endif


==> anc/sphm/src/tapegeneral.cpp <==
# include "tapegeneral.h"
# include "function_map.h"
# include "ldSvMF.h" // purely for tape_besselImixed() below

CppAD::ADFun<double> tapefun(generalfunction fun, veca1 & ind_t, veca1 & dyn_t, vecd & constvec, matd & constmat, bool check_for_nan) {
  CppAD::Independent(ind_t, dyn_t);
  veca1 y;
  y = fun(ind_t, dyn_t, constvec, constmat);
  CppAD::ADFun<double> tape;  //copying the change_parameter example, a1type is used in constructing f, even though the input and outputs to f are both a2type.
  tape.Dependent(ind_t, y);
  tape.check_for_nan(check_for_nan);
  return(tape);
}


pADFun tape_namedfun(std::string func_name, veca1 & ind_t, veca1 & dyn_t, vecd & constvec, matd & constmat, bool check_for_nan) {
  //look up the function
  if (function_map.find(func_name) == function_map.end()) {
      Rcpp::stop("Function not found: " + func_name);
  }
  generalfunction fun = function_map[func_name];

  CppAD::ADFun<double> tape;
  tape = tapefun(fun,
                 ind_t,
                 dyn_t,
                 constvec,
                 constmat,
                 check_for_nan);

  pADFun out(tape, ind_t, dyn_t, func_name);
  return(out);
}

//' @noRd
//' @description Function to create tapes of besselImixed() from ldSvMF purely for testing differentiation
// [[Rcpp::export]]
pADFun tape_besselImixed(veca1 & x, const double & nu, double threshold, int order, bool log_result = true) {
  CppAD::Independent(x);
  veca1 y(1);
  y(0) = besselImixed(x(0), nu, threshold, order, log_result);
  CppAD::ADFun<double> tape;  //copying the change_parameter example, a1type is used in constructing f, even though the input and outputs to f are both a2type.
  tape.Dependent(x, y);
  tape.check_for_nan(false);
  veca1 dyn_t(0);
  pADFun out(tape, x, dyn_t, "besselImixed");
  return(out);
}
 


==> anc/sphm/src/tapegeneral.h <==
#ifndef TAPEGENERAL
#define TAPEGENERAL

# include <scorematchingad_forward.h> // includes <RcppEigenForward.h>
# include <utils/pADFun.h>
# include "sphm_forward.h"
# include <Rcpp.h>


//' @noRd
//' @title Function for taping a general function. 
//' @description The function must have signature
//' `veca1 fun(const veca1 & independent, const veca2 & dynamic, const vecd & constvec, const matd & constmat)`.
//' Differentiation of `fun` will occur with respect to the independent arguments. The taping will keep of dependence on the dynamic arguments so that the value of the dynamic arguments can be changed in the tape. The constants (constvec and constmat) will be baked into the tape (to change these constants `tapefun` will have to be called again.
//' 
//' If some of the arguments are unwanted, I'm hoping I can write the function so that vectors of length zero are okay.
//'
//' @param fun A function with the correct signature.
//' @param ind_t The value of the independent argument to use for taping.
//' @param dyn_t The value of the dynamic argument to use for taping.
//' @param constants The value of the constants argument.
//' @param check_for_nan Should the tape watch for nan values when in use? This can be useful to let the tape pass nan back to R
//' @param func_name Name of function to tape. Name must be in the internal `function_map` object.
// [[Rcpp::export]]
pADFun tape_namedfun(std::string func_name, veca1 & ind_t, veca1 & dyn_t, vecd & constvec, matd & constmat, bool check_for_nan);

// tape purely within C++ using generalfunction class (which isn't exported yet)
CppAD::ADFun<double> tapefun(generalfunction fun, veca1 & ind_t, veca1 & dyn_t, vecd & constvec, matd & constmat, bool check_for_nan);


#endif


==> anc/sphm/src/utils.cpp <==
#include "utils.h"

mata1 JuppRmat(const veca1 & y1, const veca1 & y2){
  veca1 sum = y1 + y2;
  a1type denom = 1.0 + y1.dot(y2);//(y1.transpose() * y2).coeff(0,0)
  mata1 ident = mata1::Identity(y1.size(), y1.size());
  mata1 out = ((sum * sum.transpose()).array() / denom).matrix() - ident;
  return out;
}


==> anc/sphm/src/utils.h <==
#ifndef UTILS_H
#define UTILS_H

#include <scorematchingad_forward.h> //includes RcppEigenForward

mata1 JuppRmat(const veca1 & y1, const veca1 & y2);

#endif


==> anc/sphm/tests/testthat.R <==
# This file is part of the standard setup for testthat.
# It is recommended that you do not modify it.
#
# Where should you do additional test configuration?
# Learn more about the roles of various files in:
# * https://r-pkgs.org/testing-design.html#sec-tests-files-overview
# * https://testthat.r-lib.org/articles/special-files.html

library(testthat)

test_check("sphm")


==> anc/sphm/tests/testthat/test-S2S_constV.R <==
test_that("to and from vecparams functions correctly", {
  rmnlink_cann__place_in_env(4, 5, 4)
  omegapar <- as_mnlink_Omega(paramobj)
  k <- 30
  a <- c(1, seq(5, 0.2, length.out = p-1))
  a[-1] <- a[-1]/prod(a[-1])^(1/(p-1))
  
  set.seed(5)
  G0 <- mclust::randomOrthogonalMatrix(p, p) #axes around a random location
  G0[, p] <- det(G0) * G0[,p]
  
  set.seed(7)
  referencecoords <- mclust::randomOrthogonalMatrix(p, p)
  referencecoords[, p] <- det(referencecoords) * referencecoords[,p]
  
  # G01 identified with p1
  G01_p1 <- cbind(omegapar$p1, -JuppRmat(G0[,1], omegapar$p1) %*% G0[,-1])
  vecparams <- Mobius_SvMF_partan_nota1_tovecparams(omvec = mnlink_Omega_vec(omegapar), k = k,
                                            aremaining = a[-1],
                                            G0 = G01_p1,
                                            referencecoords = referencecoords,
                                            G01behaviour = "p1")
  expect_equal(Mobius_SvMF_partan_nota1_fromvecparamsR(vecparams, p, qs, qe, referencecoords, G01behaviour = "p1"),
               list(omvec = mnlink_Omega_vec(omegapar),
                    k = k,
                    aremaining = a[-1],
                    G0 = cbind(G01_p1[,1],-G01_p1[,-1])), ignore_attr = TRUE)
  veclength <- length(vecparams)
  vecparams_p1 <- vecparams
  
  # G01 fixed
  vecparams <- Mobius_SvMF_partan_nota1_tovecparams(omvec = mnlink_Omega_vec(omegapar), k = k,
                                            aremaining = a[-1],
                                            G0 = G0,
                                            referencecoords = referencecoords,
                                            G01behaviour = "fixed")
  expect_equal(length(vecparams), veclength)
  expect_equal(Mobius_SvMF_partan_nota1_fromvecparamsR(vecparams, p, qs, qe, referencecoords, G01behaviour = "fixed", G01 = G0[,1]),
               list(omvec = mnlink_Omega_vec(omegapar),
                    k = k,
                    aremaining = a[-1],
                    G0 = cbind(G0[,1],-G0[,-1])), ignore_attr = TRUE)
  vecparams_fixed <- vecparams
  
  # G01 free
  vecparams <- Mobius_SvMF_partan_nota1_tovecparams(omvec = mnlink_Omega_vec(omegapar), k = k,
                                            aremaining = a[-1],
                                            G0 = G0,
                                            referencecoords = referencecoords,
                                            G01behaviour = "free")
  expect_equal(length(vecparams), veclength + p-1)
  expect_equal(Mobius_SvMF_partan_nota1_fromvecparamsR(vecparams, p, qs, qe, referencecoords, G01behaviour = "free"),
               list(omvec = mnlink_Omega_vec(omegapar),
                    k = k,
                    aremaining = a[-1],
                    G0 = G0), ignore_attr = TRUE)
  vecparams_free <- vecparams
  
  incommon <- 1:length((mnlink_Omega_vec(omegapar) + 1 + p-1))
  expect_equal(vecparams_fixed[incommon], vecparams_p1[incommon])
  expect_equal(vecparams_free[incommon], vecparams_p1[incommon])
})

# function for computing axial differences (ignoring sign)
axis_distance <- function(angle1, angle2 = 0){
  diff <- abs(angle1 - angle2)
  pmin(diff, pi - diff)
}
rcovars <- function(n, qs, qe){
  #generate covariates Gaussianly
  xe <- matrix(rnorm(n*qe), nrow = n)
  #generate covariates on the sphere
  xs <- matrix(rnorm(n*qs), nrow = n)
  xs <- sweep(xs, 1, apply(xs, 1, vnorm), FUN = "/")
  return(list(xe = xe, xs = xs))
}

test_that("MLE with p1 = G01", {
  rmnlink_cann__place_in_env(4, 5, 4, preseed = 1)
  omegapar <- as_mnlink_Omega(paramobj)
  set.seed(4)
  x <- rcovars(1000, qs, qe)
  set.seed(5)
  G0_other <- mclust::randomOrthogonalMatrix(p, p) #axes around a random location
  G0_other[, p] <- det(G0_other) * G0_other[,p]
  G0 <- cbind(omegapar$p1, -JuppRmat(G0_other[,1], omegapar$p1) %*% G0_other[,-1])
  
  # simulate observations
  set.seed(7)
  k <- 30
  a <- c(1, seq(1, 0.2, length.out = p-1))
  a[-1] <- a[-1]/prod(a[-1])^(1/(p-1))
  y_ld <- rMobius_SvMF(x$xs, x$xe, mean = omegapar, k, a, G0)

  # check ld_Mobius_SvMF_partran in C++
  ldCpp <- ld_Mobius_SvMF_partran_forR(y = y_ld[, 1:p], xs = x$xs, xe = x$xe, omvec = mnlink_Omega_vec(omegapar), k = k,
                               a1 = a[1], aremaining = a[-1], G0 = G0)
  expect_equal(ldCpp, y_ld[, p+1])
  
  
  #check tape:
  set.seed(7)
  referencecoords <- mclust::randomOrthogonalMatrix(p, p)
  referencecoords[, p] <- det(referencecoords) * referencecoords[,p]
  vecparams <- Mobius_SvMF_partan_nota1_tovecparams(omvec = mnlink_Omega_vec(omegapar), k = k,
                                            aremaining = a[-1],
                                            G0 = G0, 
                                            referencecoords = referencecoords,
                                            G01behaviour = "p1")
  expect_warning({ulltape <- tape_ld_Mobius_SvMF_partran_nota1(omvec = mnlink_Omega_vec(omegapar), k = k,
                                                       a1 = a[1], aremaining = a[-1],
                                                       G0 = G0,
                                                       p, qe,
                                                       yx = cbind(y_ld[, 1:p], x$xs, x$xe), 
                                                       referencecoords,
                                                       G01behaviour = "p1")}, "p!=3")
  expect_equal(ulltape$xtape, vecparams)
  expect_equal(ulltape$forward(0, ulltape$xtape), y_ld[, p+1])
  
  exactll <- sum(ulltape$forward(0, ulltape$xtape))
  
  set.seed(18)
  G0_other <- mclust::randomOrthogonalMatrix(p, p) #axes around a random location
  G0_other[, p] <- det(G0_other) * G0_other[,p]
  G0stardifferent <- -JuppRmat(G0_other[,1], omegapar$p1) %*% G0_other[,-1]
  badll <- sum(ulltape$forward(0, 
                               Mobius_SvMF_partan_nota1_tovecparams(omvec = mnlink_Omega_vec(omegapar), k = k,
                                                            aremaining = a[-1], 
                                                            G0 = cbind(omegapar$p1, G0stardifferent),
                                                            referencecoords = referencecoords,
                                                            G01behaviour = "p1")))
  expect_lt(badll, exactll)
  
  ## now try optimisation starting at true values ##
  expect_warning({est1 <- optim_constV(y_ld[, 1:p], x$xs, x$xe, omegapar, k, a, G0, xtol_rel = 1E-4, G0reference = referencecoords, G01behaviour = "p1", 
                                       type = "SpEuc", intercept = FALSE)}, "p!=3")
  expect_equal(est1$mean, omegapar, tolerance = 1E-1)
  expect_equal(est1[c("k", "a")], list(k = k, a = a), tolerance = 1E-1)
  # check Gstar by checking angle between estimated and true axes
  expect_equal(axis_distance(acos(colSums(est1$G0 * G0))), rep(0, p), tolerance = 1E-1, ignore_attr = TRUE)
  # residuals should be close to MVN with covariance given by a
  # But the difference can still be detected at k = 30 when n = 1000 (see unit test of resid_SvMF_partransport below to see how large k might need to be)
  
  ## now starting optimisation away from starting parameters ##
  bad_om <- as_mnlink_Omega(rmnlink_cann(p, qs, qe, preseed = 2))
  preest <- mobius_SvMF_partransport_prelim(y_ld[, 1:p], x$xs, x$xe, mean = bad_om, type = "SpEuc", G01behaviour = "p1", intercept = FALSE)
  expect_warning({est2 <- optim_constV(y_ld[, 1:p], x$xs, x$xe, 
                                       mean = preest$mean, k = preest$k, a = preest$a, G0 = preest$G0,
                                       G01behaviour = "p1",
                                       type = "SpEuc", intercept = FALSE)}, "p!=3")
  #if (sign(est2$mean$ce) != sign(est1$mean$ce)){est2$mean <- Euc_signswitch(est2$mean)}
  expect_equal(est2$mean, est1$mean, tolerance = 1E-1)
  expect_equal(est2$k, est1$k, tolerance = 0.2)
  expect_equal(est2$a, est1$a, tolerance = 1E-1, ignore_attr = "names")
  expect_equal(axis_distance(acos(colSums(est2$G0 * est1$G0))), rep(0, p), tolerance = 1E-1, ignore_attr = TRUE)
  
  # from default starts with prelim estimate
  expect_warning({est3 <- mobius_SvMF(y_ld[, 1:p], x$xs, x$xe,
                       G01behaviour = "p1",
                       type = "SpEuc", intercept = FALSE)}, "p!=3")
  expect_equal(est3$mean, est1$mean, tolerance = 1E-1)
  expect_equal(est3$k, est1$k, tolerance = 0.2)
  expect_equal(est3$a, est1$a, tolerance = 1E-1, ignore_attr = "names")
  expect_equal(axis_distance(acos(colSums(est3$G0 * est1$G0))), rep(0, p), tolerance = 1E-1, ignore_attr = TRUE)
})

test_that("MLE with G01 fixed", {
  rmnlink_cann__place_in_env(4, 5, 4, preseed = 1)
  omegapar <- as_mnlink_Omega(paramobj)
  set.seed(4)
  x <- rcovars(1000, qs, qe)
  set.seed(5)
  G0 <- mclust::randomOrthogonalMatrix(p, p) #axes around a random location
  G0[, p] <- det(G0) * G0[,p]
  
  # simulate observations
  set.seed(6)
  k <- 30
  a <- c(1, seq(1, 0.2, length.out = p-1))
  a[-1] <- a[-1]/prod(a[-1])^(1/(p-1))
  y_ld <- rMobius_SvMF(x$xs, x$xe, mean = omegapar, k, a, G0)
  
  # check ld_Mobius_SvMF_partran in C++
  ldCpp <- ld_Mobius_SvMF_partran_forR(y = y_ld[, 1:p], xs = x$xs, xe = x$xe, omvec = mnlink_Omega_vec(omegapar), k = k,
                               a1 = a[1], aremaining = a[-1], G0 = G0)
  expect_equal(ldCpp, y_ld[, p+1])
  
  
  #check tape:
  set.seed(7)
  referencecoords <- mclust::randomOrthogonalMatrix(p, p)
  referencecoords[, p] <- det(referencecoords) * referencecoords[,p]
  vecparams <- Mobius_SvMF_partan_nota1_tovecparams(omvec = mnlink_Omega_vec(omegapar), k = k,
                                            aremaining = a[-1],
                                            G0 = G0, 
                                            referencecoords = referencecoords,
                                            G01behaviour = "fixed")
  expect_warning({ulltape <- tape_ld_Mobius_SvMF_partran_nota1(omvec = mnlink_Omega_vec(omegapar), k = k,
                                                       a1 = a[1], aremaining = a[-1],
                                                       G0 = G0,
                                                       p, qe,
                                                       yx = cbind(y_ld[, 1:p], x$xs, x$xe), 
                                                       referencecoords,
                                                       G01behaviour = "fixed")}, "p!=3")
  expect_equal(ulltape$xtape, vecparams)
  expect_equal(ulltape$forward(0, ulltape$xtape), y_ld[, p+1])
  
  exactll <- sum(ulltape$forward(0, ulltape$xtape))
  
  set.seed(18)
  G0_other <- mclust::randomOrthogonalMatrix(p, p) #axes around a random location
  G0_other[, p] <- det(G0_other) * G0_other[,p]
  G0stardifferent <- -JuppRmat(G0_other[,1], G0[,1]) %*% G0_other[,-1]
  badll <- sum(ulltape$forward(0, 
                               Mobius_SvMF_partan_nota1_tovecparams(omvec = mnlink_Omega_vec(omegapar), k = k,
                                                            aremaining = a[-1], 
                                                            G0 = cbind(G0[,1], G0stardifferent),
                                                            referencecoords = referencecoords,
                                                            G01behaviour = "fixed")))
  expect_lt(badll, exactll)
  
  ## now try optimisation starting at true values ##
  expect_warning({est1 <- optim_constV(y_ld[, 1:p], x$xs, x$xe, omegapar, k, a, G0, xtol_rel = 1E-4, G0reference = referencecoords, G01behaviour = "fixed",
                                       type = "SpEuc", intercept = FALSE)}, "p!=3")
  expect_equal(est1$mean, omegapar, tolerance = 1E-1)
  expect_equal(est1[c("k", "a")], list(k = k, a = a), tolerance = 1E-1)
  # check Gstar by checking angle between estimated and true axes
  expect_equal(axis_distance(acos(colSums(est1$G0 * G0)-1E-15)), rep(0, p), tolerance = 1E-1, ignore_attr = TRUE)
  
  ## now starting optimisation away from starting parameters ##
  bad_om <- as_mnlink_Omega(rmnlink_cann(p, qs, qe, preseed = 2))
  preest <- mobius_SvMF_partransport_prelim(y_ld[, 1:p], x$xs, x$xe, mean = bad_om, type = "SpEuc", G0 = cbind(G0[,1], matrix(NA, p, p-1)), G01behaviour = "fixed", intercept = FALSE)
  expect_warning({est2 <- optim_constV(y_ld[, 1:p], x$xs, x$xe, 
                                       mean = preest$mean, k = preest$k, a = preest$a, G0 = preest$G0,
                                       G01behaviour = "fixed",
                                       type = "SpEuc", intercept = FALSE)}, "p!=3")
  expect_equal(est2$mean, est1$mean, tolerance = 1E-2)
  expect_equal(est2[c("k", "a")], est1[c("k", "a")], tolerance = 1E-1, ignore_attr = "names")
  expect_equal(est2$G0, est1$G0, tolerance = 1E-2, ignore_attr = TRUE)
  
  # from default starts with prelim estimate
  expect_warning({est3 <- mobius_SvMF(y_ld[, 1:p], x$xs, x$xe, 
                      G0 = cbind(G0[,1], matrix(NA, p, p-1)),
                      G01behaviour = "fixed",
                      type = "SpEuc", intercept = FALSE)}, "p!=3")
  expect_equal(est3$mean, est1$mean, tolerance = 1E-1)
  expect_equal(est3$k, est1$k, tolerance = 0.2)
  expect_equal(est3$a, est1$a, tolerance = 1E-1, ignore_attr = "names")
  expect_equal(axis_distance(acos(pmin(colSums(est3$G0 * est1$G0),1))), rep(0, p), tolerance = 1E-1, ignore_attr = TRUE)
})

test_that("MLE with G01 free, p=5", {
  rmnlink_cann__place_in_env(5, 5, 6)
  omegapar <- as_mnlink_Omega(paramobj)
  set.seed(4)
  x <- rcovars(1000, qs, qe)
  set.seed(5)
  G0 <- mclust::randomOrthogonalMatrix(p, p) #axes around a random location
  G0[, p] <- det(G0) * G0[,p]
  
  # simulate observations
  set.seed(6)
  k <- 10
  a <- c(1, seq(0.8, 0.2, length.out = p-1))
  a[-1] <- a[-1]/prod(a[-1])^(1/(p-1))
  SvMFcann_check(SvMFcann(k, a, G0))
  y_ld <- rMobius_SvMF(x$xs, x$xe, mean = omegapar, k, a, G0)
  
  # check ld_Mobius_SvMF_partran in C++
  ldCpp <- ld_Mobius_SvMF_partran_forR(y = y_ld[, 1:p], xs = x$xs, xe = x$xe, omvec = mnlink_Omega_vec(omegapar), k = k,
                               a1 = a[1], aremaining = a[-1], G0 = G0)
  expect_equal(ldCpp, y_ld[, p+1])
  
  
  #check tape:
  set.seed(7)
  referencecoords <- mclust::randomOrthogonalMatrix(p, p)
  referencecoords[, p] <- det(referencecoords) * referencecoords[,p]
  vecparams <- Mobius_SvMF_partan_nota1_tovecparams(omvec = mnlink_Omega_vec(omegapar), k = k,
                                            aremaining = a[-1],
                                            G0 = G0, 
                                            referencecoords = referencecoords,
                                            G01behaviour = "free")
  expect_warning({ulltape <- tape_ld_Mobius_SvMF_partran_nota1(omvec = mnlink_Omega_vec(omegapar), k = k,
                                                       a1 = a[1], aremaining = a[-1],
                                                       G0 = G0,
                                                       p, qe,
                                                       yx = cbind(y_ld[, 1:p], x$xs, x$xe), 
                                                       referencecoords,
                                                       G01behaviour = "free")}, "p!=3")
  expect_equal(ulltape$xtape, vecparams)
  expect_equal(ulltape$forward(0, ulltape$xtape), y_ld[, p+1])
  
  exactll <- sum(ulltape$forward(0, ulltape$xtape))
  
  set.seed(18)
  G0_other <- mclust::randomOrthogonalMatrix(p, p) #axes around a random location
  G0_other[, p] <- det(G0_other) * G0_other[,p]
  badll <- sum(ulltape$forward(0, 
                               Mobius_SvMF_partan_nota1_tovecparams(omvec = mnlink_Omega_vec(omegapar), k = k,
                                                            aremaining = a[-1], 
                                                            G0 = G0_other,
                                                            referencecoords = referencecoords,
                                                            G01behaviour = "free")))
  expect_lt(badll, exactll)
  
  ## now try optimisation starting at true values ##
  expect_warning({est1 <- optim_constV(y_ld[, 1:p], x$xs, x$xe, omegapar, k, a, G0, xtol_rel = 1E-4, G0reference = referencecoords, G01behaviour = "free",
                                       type = "SpEuc", intercept = FALSE)}, "p!=3")
  expect_equal(est1$mean, omegapar, tolerance = 1E-1)
  expect_equal(est1[c("k", "a")], list(k = k, a = a), tolerance = 1E-1)
  # check Gstar by checking angle between estimated and true axes
  expect_equal(axis_distance(acos(colSums(est1$G0 * G0))), rep(0, p), tolerance = 1E-1, ignore_attr = TRUE)
  # check likelihood returns
  externalll <- colSums(ldMobius_SvMF(y_ld[, 1:p], x$xs, x$xe, est1$mean, est1$k, est1$a, est1$G0))
  expect_equal(externalll[["R"]], est1$lLik)
  
  ## now starting optimisation away from starting parameters ##
  bad_om <- as_mnlink_Omega(rmnlink_cann(p, qs, qe, preseed = 2))
  preest <- mobius_SvMF_partransport_prelim(y_ld[, 1:p], x$xs, x$xe, mean = bad_om, type = "SpEuc", intercept = FALSE, G01behaviour = "free")
  expect_warning({est2 <- optim_constV(y_ld[, 1:p], x$xs, x$xe, 
                                       mean = preest$mean, k = preest$k, a = preest$a, G0 = preest$G0,
                                       G01behaviour = "free",
                                       type = "SpEuc", intercept = FALSE)}, "p!=3")
  expect_equal(est2$mean, est1$mean, tolerance = 1E-2)
  expect_equal(est2[c("k", "a")], est1[c("k", "a")], tolerance = 1E-1, ignore_attr = "names")
  expect_equal(axis_distance(acos(colSums(est2$G0 * est1$G0))), rep(0, p), tolerance = 1E-1, ignore_attr = TRUE)
})

test_that("Cayley transform and vectorisation works", {
  p <- 3
  set.seed(100)
  M <- mclust::randomOrthogonalMatrix(p, p)
  A <- inverseCayleyTransform(M)
  expect_equal(A[upper.tri(A)], -A[lower.tri(A)])
  expect_equal(diag(A), rep(0, p))
  expect_equal(cayleyTransform(A), M)
  
  expect_equal(vectorizeLowerTriangle(A), A[lower.tri(A)])
  expect_equal(inverseVectorizeLowerTriangle(vectorizeLowerTriangle(A)), A)
})

test_that("Under high concentration, standardised residuals are the correct MVN", {
  rmnlink_cann__place_in_env(4, 5, 4)
  omegapar <- as_mnlink_Omega(paramobj)
  set.seed(4)
  x <- rcovars(1000, qs, qe)
  set.seed(5)
  G0 <- mclust::randomOrthogonalMatrix(p, p) #axes around a random location
  G0[, p] <- det(G0) * G0[,p]
  
  # simulate observations
  set.seed(6)
  k <- 500
  a <- c(1, seq(5, 0.2, length.out = p-1))
  a[-1] <- a[-1]/prod(a[-1])^(1/(p-1))
  y_ld <- rMobius_SvMF(x$xs, x$xe, mean = omegapar, k, a, G0)
  
  exactresids <- resid_SvMF_partransport(y_ld[, 1:p], mnlink(xs = x$xs, xe = x$xe, param = omegapar), k, a, G0)
  expect_gt(ks.test(rowSums(exactresids^2), "pchisq", df = ncol(exactresids))$p.value, 0.05)
  
  expect_warning({est1 <- optim_constV(y_ld[, 1:p], x$xs, x$xe, omegapar, k, a, G0, xtol_rel = 1E-4, G0reference = G0, G01behaviour = "fixed",
                                       type = "SpEuc", intercept = FALSE)}, "p!=3")
  
  expect_gt(ks.test(rowSums(est1$rresids_std^2), "pchisq", df = ncol(est1$rresids_std))$p.value, 0.05)
})



==> anc/sphm/tests/testthat/test-SvMF_ll.R <==
test_that("SvMF_ll is the same using either parameterisatiion", {
  p <- 3
  set.seed(1)
  a <- runif(p)
  a[p] <- a[p]/prod(a[-1])
  set.seed(1); Gamma <- mclust::randomOrthogonalMatrix(p, p)
  obj <- SvMFcann(0.5, a, Gamma)
  set.seed(2)
  y <-  rSvMF(10, obj)
  ll_cann <- SvMF_ll_cann(y, obj)
  ll_cpp <- do.call(ldSvMF_cann, c(list(y = y), obj))
  expect_equal(ll_cpp, ll_cann)
  
  obj2 <- SvMF_cann2muV(obj)
  ll_muV <- SvMF_ll_muV(y, obj2)
  expect_equal(ll_muV, ll_cann)
  
  expect_equal(dSvMF(y, obj), dSvMF(y, obj2))
  
  ll_cpp <- do.call(ldSvMF_muV, c(list(y = y), obj2))
  expect_equal(ll_cpp, ll_muV)
})

test_that("vMF normalising constant for p!=3 is the same from multiple methods", {
  set.seed(3)
  k <- runif(1, 0, 100)
  p <- 15
  basec <- lvMFnormconst(k, p, method = 'base')
  expect_equal(lvMFnormconst(k, p, method = 'Bessel'), basec)
  expect_equal(lvMFnormconst(k, p, method = 'movMF'), basec)
})


==> anc/sphm/tests/testthat/test-SvMF_parameterisations.R <==
test_that("SvMFcann() creates objects that pass checks", {
  p <- 5
  set.seed(1)
  a <- runif(p)
  a[p] <- a[p]/prod(a[-1])
  set.seed(1); Gamma <- mclust::randomOrthogonalMatrix(p, p)
  obj <- SvMFcann(0.5, a, Gamma)
  expect_silent(SvMFcann_check(obj))
})

test_that("SvMF_cann2muV and reverse passes checks", {
  p <- 5
  set.seed(1)
  a <- runif(p)
  a[p] <- a[p]/prod(a[-1])
  a <- c(a[1], sort(a[-1], decreasing = TRUE))
  set.seed(1); Gamma <- mclust::randomOrthogonalMatrix(p, p)
  obj <- SvMFcann(0.5, a, Gamma)
  
  obj2 <- SvMF_cann2muV(obj)
  expect_silent(SvMFmuV_check(obj2))
  
  expect_equal(SvMF_muV2cann(obj2)[1:2], obj[1:2]) #up to directions of G[, -1]!
  expect_equal(abs(SvMF_muV2cann(obj2)[[3]]), abs(obj[[3]]), ignore_attr = TRUE) #up to directions of G[, -1]!
})





==> anc/sphm/tests/testthat/test-SvMF_r.R <==
test_that("rSvMF runs", {
  p <- 5
  set.seed(1)
  a <- runif(p)
  a[p] <- a[p]/prod(a[-1])
  set.seed(1); Gamma <- mclust::randomOrthogonalMatrix(p, p)
  obj <- SvMFcann(0.5, a, Gamma)
  set.seed(2)
  y <- rSvMF(10, obj)
  expect_equal(dim(y), c(10, p))
})

test_that("simple estimators correct at high concentration and data", {
  p <- 5
  set.seed(1)
  a <- c(1, sort(runif(p-1), decreasing = TRUE))
  a[-1] <- a[-1] / (prod(a[-1])^(1/(p-1)))
  set.seed(2)
  Gamma <- mclust::randomOrthogonalMatrix(p, p)
  Gamma <- toBigPosElRot_keepfirst(Gamma) # make Gamma consistentish signs, and a rotation matrix
  k <- 200
  
  obj <- SvMFcann(k, a, Gamma)
  set.seed(3)
  y <- rSvMF(1E4, obj)
  
  Gest <- SvMF_mom_axes(y = y, mu = Gamma[,1])
  diff <- acos(t(Gest[,-1]) %*% Gamma[,-1]) #pairwise geodesic differences, ignoring mu, which isnt estimated
  expect_equal(diag(diff), rep(0, p-1), tolerance = 1E-2)
  expect_equal(diff[upper.tri(diff)], rep(pi/2, (p-1)*(p-2)/2), tolerance = 1E-2)
  
  scales1 <- SvMF_prelim_scales(y, Gamma)
  expect_equal(scales1, a[-1], tolerance = 1E-2)
  
  scales2 <- SvMF_prelim_scales(y, Gest)
  expect_equal(scales2, a[-1], tolerance = 1E-2, ignore_attr = "names")
})


==> anc/sphm/tests/testthat/test-data_standardisation.R <==
test_that("standardise spherical data gives data with correct moments", {
  rmnlink_cann__place_in_env(3, 5, 4)
  
  #generate covariates Gaussianly
  set.seed(4)
  xe <- matrix(rnorm(100*qe), nrow = 100)
  #generate covariates on the sphere
  set.seed(4)
  xs <- matrix(rnorm(100*qs), nrow = 100)
  xs <- sweep(xs, 1, apply(xs, 1, vnorm), FUN = "/")
  
  ymean <- mnlink(xs = xs, xe = xe, param = paramobj)
  
  # generate noise
  if (!requireNamespace("movMF", quietly = TRUE)){skip("Need movMF package")}
  set.seed(5)
  y <- t(apply(ymean, 1, function(mn){movMF::rmovMF(1, 2*mn)}))
  
  mat1 <- secondmoment_mat(y)
  y2 <- standardise_sph(y, tG = t(mat1))
  expect_equal(colMeans(y2)[-1], rep(0, p-1))
  # standardisation should do nothing up to sign:
  expect_equal(secondmoment_mat(y2), diag(diag(secondmoment_mat(y2))), ignore_attr = TRUE)
  
  # undo standardisation
  expect_equal(destandardise_sph(y2, t(mat1)), y)
})

test_that("standadise_Euc works seemlessly when covariates are all 0 or 1", {
  rmnlink_cann__place_in_env(3, 5, 4, preseed = 3)
  
  #generate covariates Gaussianly
  set.seed(4)
  xe <- matrix(rnorm(20*qe), nrow = 20)
  colnames(xe) <- c("x1", "x2", "", "x4")
  
  # check standardisation and destandardisation for xe without constants
  xestd <- standardise_Euc(xe)
  expect_equal(cor(xestd), diag(qe), ignore_attr = TRUE) #check correlation only because not standardising scale
  xe2 <- destandardise_Euc(xestd, center = attr(xestd, "std_center"), rotation = attr(xestd, "std_rotation"))
  expect_equal(xe2, xe)
  
  # check with constants
  xe <- cbind("const1" = 0, "const2" = 1, xe)
  xestd <- standardise_Euc(xe)
  expect_equal(xestd[, c(1, 2)], xe[, c(1,2)], ignore_attr = FALSE)
  expect_equal(xestd[, -c(1, 2)], standardise_Euc(xe[, -c(1, 2)]), ignore_attr = TRUE)
  xe2 <- destandardise_Euc(xestd, center = attr(xestd, "std_center"), rotation = attr(xestd, "std_rotation"))
  expect_equal(xe2, xe)
})

test_that("recoordination of parameters work", {
  rmnlink_cann__place_in_env(3, 5, 4)
  
  #generate covariates Gaussianly
  set.seed(4)
  xe <- cbind(matrix(rnorm(20*qe), nrow = 20))
  #generate covariates on the sphere
  set.seed(4)
  xs <- matrix(rnorm(20*qs), nrow = 20)
  xs <- sweep(xs, 1, apply(xs, 1, vnorm), FUN = "/")
  
  # add dummy covariates
  xe <- cbind(zeros = 0, ones = 1, xe)
  paramobj$Qe <- rbind(0, 0, paramobj$Qe)
  mnlink_cann_check(paramobj)
  
  ymean <- mnlink(xs = xs, xe = xe, param = paramobj)
  
  
  #standardise xs, xe and response and compute paramobj that includes the reverse
  xsstd <- standardise_sph(xs)
  xestd <- standardise_Euc(xe)
  ystd <- standardise_sph(ymean)
  
  # standardise omega version
  omstd <- recoordinate_Omega(as_mnlink_Omega(paramobj), 
                                yrot = attr(ystd, "std_rotation"),
                                xsrot = attr(xsstd, "std_rotation"),
                                xerot = attr(xestd, "std_rotation"),
                                xecenter = attr(xestd, "std_center"),
                                onescovaridx = 2)
  expect_equal(mnlink(xsstd,  xestd, param = omstd), ystd, ignore_attr = "std_rotation")
  
  # given parameters for standardised data, solve for the corresponding parameters of the non-standard data
  om2 <- undo_recoordinate_Omega(omstd,  
                          yrot = attr(ystd, "std_rotation"), 
                          xsrot = attr(xsstd, "std_rotation"),
                          xerot = attr(xestd, "std_rotation"), 
                          xecenter = attr(xestd, "std_center"),
                          onescovaridx = 2)
  expect_equal(om2, as_mnlink_Omega(paramobj), ignore_attr = TRUE)
})



==> anc/sphm/tests/testthat/test-meanlinkS2S.R <==
test_that("iSp inverses Sp", {
  # for a vector on the sphere
  set.seed(64)
  x <- rnorm(5)
  x <- x / vnorm(x)
  expect_equal(iSp(Sp(x)), x)
  
  #-e1
  expect_equal(Sp(c(1, rep(0, 3))), rep(1E9, 3))
  
  # for a vector inside the disk, iSp is not an inverse
  x2 <- x/1.5
  expect_equal(Sp(x2), x2[-1]/(1 + x2[1]))
  expect_false(any(iSp(Sp(x2)) == x2))
  
  #a matrix
  expect_equal(Sp(rbind(x, x2)), rbind(Sp(x), Sp(x2)), ignore_attr = "dimnames")
  expect_equal(iSp(Sp(rbind(x, x2))), rbind(x, iSp(Sp(x2))), ignore_attr = "dimnames")
})

test_that("Omega and cannonical versions match manual version, and give same result to each other", {
  rmnlink_cann__place_in_env()
  
  set.seed(4)
  xs <- matrix(rnorm(2*qs), nrow = 2)
  xs <- sweep(xs, 1, apply(xs, 1, vnorm), FUN = "/")
  xs <- rbind(xs, xs[1, ])
  
  set.seed(5)
  xe <- matrix(rnorm(2*qe), nrow = 2)
  xe <- rbind(xe, xe[1, ])
  
  mnA <- mnlink(xs, xe, paramobj)
  mnB <- mnlink(xs, xe, as_mnlink_Omega(paramobj))
  expect_equal(mnA[1, ], mnA[3, ]) #a good way to check that row vectors are being treated as such.
  
  # Sph only
  pSph <- do.call(mnlink_cann, paramobj[c("P", "Bs", "Qs")])
  mnA <- mnlink(xs, param = pSph)
  mnB <- mnlink(xs, param = as_mnlink_Omega(pSph))
  expect_equal(mnA, mnB)
  expect_equal(mnB[1, ], drop(P %*% iSp(drop(Bs %*% Sp(drop(t(Qs) %*% xs[1, ]))))))

  # Euc only
  pEuc <- do.call(mnlink_cann, paramobj[c("P", "Be", "Qe", "ce")])
  mnA <- mnlink(xe = xe, param = pEuc)
  mnB <- mnlink(xe = xe, param = as_mnlink_Omega(pEuc))
  expect_equal(mnA, mnB)
  expect_equal(mnA[1, ], drop(P %*% iSp(drop( Be %*% (t(Qe[,-1]) %*% xe[1, ]) / drop(Qe[, 1] %*% xe[1, ]  + ce) ) )))

  # errors
  expect_error(mnlink(xs, as_mnlink_Omega(pSph)), "parameter object")
  expect_error(mnlink(xe = xe, pEuc), "parameter object")
  expect_error(mnlink(xe = xe, param = list(P, Be, Qs)), "class")
})

  


==> anc/sphm/tests/testthat/test-parameterisations.R <==
test_that("mnlink_cann() objects pass check: Sph only", {
  set.seed(1)
  p <- 3
  qs <- 5
  P <- mclust::randomOrthogonalMatrix(p, p)
  set.seed(2)
  Qs <- mclust::randomOrthogonalMatrix(qs, p)
  set.seed(3)
  Bs <- diag(sort(runif(p-1), decreasing = TRUE))
  obj <- mnlink_cann(P, Bs = Bs, Qs = Qs, check = FALSE)
  expect_silent(mnlink_cann_check(obj))
})

test_that("mnlink_cann() objects pass check: Euc only", {
  set.seed(1)
  p <- 3
  qe <- 5
  P <- mclust::randomOrthogonalMatrix(p, p)
  set.seed(2)
  Qe <- mclust::randomOrthogonalMatrix(qe, p)
  set.seed(3)
  Be <- diag(sort(runif(p-1), decreasing = TRUE))
  set.seed(4)
  ce <- runif(1)
  obj <- mnlink_cann(P, Be = Be, Qe = Qe, ce = ce, check = FALSE)
  expect_silent(mnlink_cann_check(obj))
})

test_that("mnlink_cann() objects pass check: Sph + Euc only", {
  set.seed(1)
  p <- 3
  P <- mclust::randomOrthogonalMatrix(p, p)
  qs <- 5
  set.seed(2)
  Qs <- mclust::randomOrthogonalMatrix(qs, p)
  set.seed(3)
  Bs <- diag(sort(runif(p-1), decreasing = TRUE))
  qe <- 4
  set.seed(12)
  Qe <- mclust::randomOrthogonalMatrix(qe, p)
  set.seed(13)
  Be <- diag(sort(runif(p-1), decreasing = TRUE))
  set.seed(14)
  ce <- runif(1)
  obj <- mnlink_cann(P, Bs = Bs, Qs = Qs, Be = Be, Qe = Qe, ce = ce, check = FALSE)
  expect_silent(mnlink_cann_check(obj))
})

test_that("mnlink_cann(): common mistakes", {
  set.seed(1)
  p <- 3
  P <- mclust::randomOrthogonalMatrix(p, p)
  qs <- 5
  set.seed(2)
  Qs <- mclust::randomOrthogonalMatrix(qs, p)
  set.seed(3)
  Bs <- diag(sort(runif(p-1), decreasing = TRUE))
  qe <- 4
  set.seed(12)
  Qe <- mclust::randomOrthogonalMatrix(qe, p)
  set.seed(13)
  Be <- diag(sort(runif(p-1), decreasing = TRUE))
  set.seed(14)
  ce <- runif(1)
  
  expect_error(mnlink_cann(P, Bs = Bs, Qs = Qs, Be = Be, Qe = Qe, ce = NULL, check = TRUE))
  expect_error(mnlink_cann(P, Bs = Bs, Qe = Qs, check = TRUE))
  expect_error(mnlink_cann(P, Be = Be, Qs = Qe, check = TRUE))
})

test_that("Conversions work: Sph + Euc", {
  rmnlink_cann__place_in_env(3, 5, 4)
  cann <- paramobj
  
  Om <- cann2Omega(cann, check = FALSE)
  

  
  # check that convert back matches
  cann2 <- Omega2cann(Om, check = FALSE)
  expect_silent(mnlink_cann_check(cann2))
  cann2 <- P_signswitch(cann2, sign(cann2$P[1, ]) != sign(cann$P[1, ]))
  expect_equal(cann2, cann)
  
  # check properties of Om
  expect_equal(sum(diag(t(Om$Omega) %*% Om$Omega)), sum(Be^2 + Bs^2))
  expect_silent(mnlink_Omega_check(Om))
  # further constraints
  Is_tilde <- diag(1, qs + qe, qs)
  Ie_tilde <- matrix(0, qs + qe, qe)
  Ie_tilde[qs + (1:qe), ] <- diag(1, qe)
  expect_equal(Om$Omega %*% Is_tilde, Om$Omega[, 1:qs])
  eigfull <- eigen(Om$Omega %*% t(Om$Omega))
  eigs <- eigen(Om$Omega %*% (Is_tilde %*% t(Is_tilde)) %*% t(Om$Omega))
  eige <- eigen(Om$Omega %*% (Ie_tilde %*% t(Ie_tilde)) %*% t(Om$Omega))
  expect_equal(eigfull$vectors, eigs$vectors)
  expect_equal(eigfull$vectors, eige$vectors)

  # commutivity doesn't apply to general matrices:
  dummy <- matrix(rnorm(p * (qs + qe)), p, qs + qe)
  Om$Omega <- dummy
  expect_gt(mnlink_Omega_check_numerical(Om)["Omega_comm"], sqrt(.Machine$double.eps))
})

test_that("Conversions work: Sph only", {
  rmnlink_cann__place_in_env(3, 5, 0)
  cann <- paramobj
  
  Om <- cann2Omega(cann, check = FALSE)
  
  # check properties of Om
  expect_equal(sum(diag(t(Om$Omega) %*% Om$Omega)), sum(Bs^2))
  expect_silent(mnlink_Omega_check(Om))
  
  # check that convert back matches
  cann2 <- Omega2cann(Om, check = FALSE)
  expect_silent(mnlink_cann_check(cann2))
  cann2 <- P_signswitch(cann2, sign(cann2$P[1, ]) != sign(cann$P[1, ]))
  expect_equal(cann2, cann)
})

test_that("Conversions work: Euc only", {
  rmnlink_cann__place_in_env(3, 0, 4)
  cann <- paramobj
  
  Om <- cann2Omega(cann, check = FALSE)
  
  # check properties of Om
  expect_equal(sum(diag(t(Om$Omega) %*% Om$Omega)), sum(Be^2))
  expect_silent(mnlink_Omega_check(Om))
  
  # check that convert back matches
  cann2 <- Omega2cann(Om, check = FALSE)
  expect_silent(mnlink_cann_check(cann2))
  cann2 <- P_signswitch(cann2, sign(cann2$P[1, ]) != sign(cann$P[1, ]))
  expect_equal(cann2, cann)
})


test_that("mnlink_Omega works directly", {
  rmnlink_cann__place_in_env(3, 5, 4)
  cann <- paramobj
  Om <- cann2Omega(cann)
  
  Om2 <- mnlink_Omega(p1 = Om$p1, qs1 = Om$qs1, qe1 = Om$qe1, Omega = Om$Omega, ce = Om$ce, check = TRUE)
  expect_equal(Om2, Om)
})
  
test_that("projections orthogonal to p1 and qe1, qs1", {
  rmnlink_cann__place_in_env(3, 5, 4)
  cann <- paramobj
  Om <- cann2Omega(cann)
  
  # project Omega perpendicular to p1 and q1
  expect_equal(Omega_proj(Om), Om)
  Ommod <- Om
  Ommod$Omega <- Om$Omega * (1 + 1E-2 * matrix(runif(length(Om$Omega), -1, 1), p, qs + qe))
  expect_error(mnlink_Omega_check(Ommod), "checks failed")
  expect_equal(Omega_proj(Ommod)$Omega, Om$Omega, tolerance = 1E-2)
  expect_equal(Omega_proj(Ommod)[c("qs1", "qe1", "p1")], Om[c("qs1", "qe1", "p1")])
  
  # just Sph
  cann <- mnlink_cann(P, Bs = Bs, Qs = Qs)
  Om <- cann2Omega(cann)
  expect_equal(Omega_proj(Om), Om)
  Ommod <- Om
  Ommod$Omega <- Om$Omega * (1 + 1E-2 * matrix(runif(length(Om$Omega), -1, 1), p, qs))
  expect_error(mnlink_Omega_check(Ommod), "checks failed")
  expect_equal(Omega_proj(Ommod)$Omega, Om$Omega, tolerance = 1E-2)
  expect_equal(Omega_proj(Ommod)[c("qs1", "qe1", "p1")], Om[c("qs1", "qe1", "p1")])
  
  # just Euc
  cann <- mnlink_cann(P, Be = Be, Qe = Qe, ce = ce)
  Om <- cann2Omega(cann)
  expect_equal(Omega_proj(Om), Om)
  Ommod <- Om
  Ommod$Omega <- Om$Omega * (1 + 1E-2 * matrix(runif(length(Om$Omega), -1, 1), p, qe))
  expect_error(mnlink_Omega_check(Ommod), "checks failed")
  expect_equal(Omega_proj(Ommod)$Omega, Om$Omega, tolerance = 1E-2)
  expect_equal(Omega_proj(Ommod)[c("qs1", "qe1", "p1")], Om[c("qs1", "qe1", "p1")])
}) 
  
test_that("vec and unvec", {
  rmnlink_cann__place_in_env(3, 5, 4)
  cann <- paramobj
  Om <- cann2Omega(cann)
  
  #vec and unvec
  expect_equal(mnlink_Omega_unvec(mnlink_Omega_vec(Om), p, qe = qe), Om)
  
  #sph only
  Om <- cann2Omega(mnlink_cann(P, Bs = Bs, Qs = Qs))
  expect_equal(mnlink_Omega_unvec(mnlink_Omega_vec(Om), p, qe = 0), Om)
  
  #Euc only
  Om <- cann2Omega(mnlink_cann(P, Be = Be, Qe = Qe, ce = ce))
  expect_equal(mnlink_Omega_unvec(mnlink_Omega_vec(Om), p, qe = qe), Om)
})

test_that("check LinEuc conversion", {
  rmnlink_cann__place_in_env(3, 0, 4)
  # convert to LinEuc form:
  bigQe <- rbind(0, Qe)
  bigQe[, 1] <- 0
  bigQe[1,1] <- 1
  ce <- 1
  paramobj <- mnlink_cann(P, Be = Be, Qe = bigQe, ce = ce)
  expect_true(is_LinEuc(paramobj))
  
  # check manual
  x <- runif(qe)
  expect_equal(drop(mnlink(xe = matrix(c(0, x), nrow = 1), param = paramobj)),
               drop(P %*% iSp(drop(Be %*% (t(bigQe[-1,-1]) %*% x)))))
  
  # check LinEuc:
  # need to check linearity of P^{-1} S(y) wrt x_e or even Qe
  # expect differences between the intermediate output to be purely due to the difference between inputs
  out <- Sp(mnlink(xe = rbind(0, c(0,x), c(0, 2*x)), param = paramobj) %*% P)
  expect_equal(out[2, ] - out[1, ], out[3, ] - out[2, ])
})



==> anc/sphm/tests/testthat/test-prelim.R <==
test_that("vMF optimisation works with Euc covars", {
  rmnlink_cann__place_in_env(qs = 0)
  
  #generate covariates Gaussianly
  set.seed(4)
  x <- matrix(rnorm(1000*qe), nrow = 1000)
  ymean <- mnlink(xe = x, param = paramobj)
  
  # generate noise
  if (!requireNamespace("movMF", quietly = TRUE)){skip("Need movMF package")}
  set.seed(5)
  y <- t(apply(ymean, 1, function(mn){movMF::rmovMF(1, 30*mn)}))
  
  # optimise locally using derivative information
  # starting at the optimum
  tmp <- mobius_vMF(y, xe = x, start = paramobj, type = "SpEuc", intercept = FALSE)
  expect_equal(tmp$est, as_mnlink_Omega(paramobj), tolerance = 0.05)
  expect_equal(tmp$k, 30, tolerance = 1E-1)
  
  # starting away from optimum, but still within constraints
  set.seed(14)
  start <- as_mnlink_Omega(mnlink_cann(P = mclust::randomOrthogonalMatrix(p, p),
                                       Qe = mclust::randomOrthogonalMatrix(qe, p),
                                       Be = diag(sort(runif(p-1), decreasing = TRUE)),
                                       ce = 0))
  opt2 <- mobius_vMF(y, xe = x, start = start, type = "SpEuc", intercept = FALSE)
  if (sign(opt2$est$qe1[1]) != sign(as_mnlink_Omega(paramobj)$qe1[1])){
    opt2$solution <- Omega_Euc_signswitch(opt2$est)
  }
  expect_equal(opt2$est, as_mnlink_Omega(paramobj), tolerance = 0.05)
  expect_equal(opt2$k, 30, tolerance = 1E-1)
})

test_that("mobius_vMF optimisation works with Sph covars",{
  rmnlink_cann__place_in_env(p = 4, qs = 5, qe = 0)
  omegapar <- as_mnlink_Omega(paramobj)
  
  #generate covariates uniformly on the sphere
  set.seed(4)
  x <- matrix(rnorm(1000*qs), nrow = 1000)
  x <- sweep(x, 1, apply(x, 1, vnorm), FUN = "/")
  
  ymean <- mnlink(xs = x, param = omegapar)
  
  # generate noise
  if (!requireNamespace("movMF", quietly = TRUE)){skip("Need movMF package")}
  set.seed(5)
  y <- t(apply(ymean, 1, function(mn){movMF::rmovMF(1, 30*mn)}))
  
  # objective function in C++ and R should match when omegapar passes mnlink_Omega_check()
  objval <- prelimobj(y, xs = x, param = omegapar)
  objvalcpp <-  -mean(prelimobj_cpp(mnlink_Omega_vec(omegapar), vector(), c(p, qe), cbind(y,x)))
  expect_equal(objvalcpp, objval)

  # optimise using pure R
  # opt <- prelim_R(y, x, omegapar, global = TRUE, local = TRUE)
  # expect_equal(Omega_proj(opt$solution), opt$solution, tolerance = 1E-3)
  # expect_equal(opt$solution, omegapar, tolerance = 0.05)
  
  # optimise locally using derivative information
  # starting at the optimum
  tmp <- mobius_vMF(y, xs = x, start = omegapar, type = "SpEuc", intercept = FALSE)
  expect_equal(tmp$est, omegapar, tolerance = 0.05)
  expect_equal(tmp$k, 30, tolerance = 1E-1)
  
  # starting away from optimum, but still within constraints
  set.seed(14)
  start <- as_mnlink_Omega(mnlink_cann(P = mclust::randomOrthogonalMatrix(p, p),
          Qs = mclust::randomOrthogonalMatrix(qs, p),
          Bs = diag(sort(runif(p-1), decreasing = TRUE))))
  opt2 <- mobius_vMF(y, xs = x, start = start, type = "SpEuc", intercept = FALSE)
  expect_equal(opt2$est, omegapar, tolerance = 0.05)
  expect_equal(opt2$k, 30, tolerance = 1E-1)
})

test_that("prelim optimisation works with Sph+Euc covars", {
  rmnlink_cann__place_in_env(4, 5, 4)
  
  #generate covariates Gaussianly
  set.seed(4)
  xe <- matrix(rnorm(1000*qe), nrow = 1000)
  #generate covariates on the sphere
  set.seed(4)
  xs <- matrix(rnorm(1000*qs), nrow = 1000)
  xs <- sweep(xs, 1, apply(xs, 1, vnorm), FUN = "/")
  
  ymean <- mnlink(xs = xs, xe = xe, param = paramobj)
  
  # generate noise
  if (!requireNamespace("movMF", quietly = TRUE)){skip("Need movMF package")}
  set.seed(5)
  y <- t(apply(ymean, 1, function(mn){movMF::rmovMF(1, 30*mn)}))
  
  # optimise locally using derivative information
  # starting at the optimum
  tmp <- mobius_vMF(y, xs = xs, xe = xe, start = paramobj, type = "SpEuc", intercept = FALSE)
  expect_equal(tmp$est, as_mnlink_Omega(paramobj), tolerance = 0.05)
  expect_equal(tmp$k, 30, tolerance = 1E-1)
  # result should also satisfy the commutation constraint
  expect_silent(mnlink_Omega_check(tmp$est))
  expect_silent(mnlink_cann_check(as_mnlink_cann(tmp$est)))
  
  # starting away from optimum, but still within constraints
  set.seed(14)
  start <- as_mnlink_Omega(mnlink_cann(P = mclust::randomOrthogonalMatrix(p, p),
                                       Qs = mclust::randomOrthogonalMatrix(qs, p),
                                       Bs = diag(sort(runif(p-1), decreasing = TRUE)),
                                       Qe = mclust::randomOrthogonalMatrix(qe, p),
                                       Be = diag(sort(runif(p-1), decreasing = TRUE)),
                                       ce = 1))
  opt2 <- mobius_vMF(y, xs = xs, xe = xe, start = start, type = "SpEuc", intercept = FALSE)
  if (sign(opt2$est$qe1[1]) != sign(as_mnlink_Omega(paramobj)$qe1[1])){
    opt2$est <- Euc_signswitch(opt2$est)
  }
  expect_equal(opt2$est, as_mnlink_Omega(paramobj), tolerance = 0.05)
  expect_equal(opt2$k, 30, tolerance = 1E-1)
  expect_silent(mnlink_Omega_check(opt2$est))
  expect_silent(mnlink_cann_check(as_mnlink_cann(opt2$est)))
})

test_that("LinEuc with Sph+Euc covars", {
  rmnlink_cann__place_in_env(3, 5, 4)
  # convert to LinEuc form:
  bigQe <- rbind(0, Qe)
  bigQe[, 1] <- 0
  bigQe[1,1] <- 1
  ce <- 1
  paramobj <- mnlink_cann(P, Qs = Qs, Bs = Bs, Be = Be, Qe = bigQe, ce = ce)
  expect_true(is_LinEuc(paramobj))
  
  #generate covariates Gaussianly
  set.seed(4)
  xe <- cbind(0, matrix(rnorm(1000*qe), nrow = 1000))
  #generate covariates on the sphere
  set.seed(4)
  xs <- matrix(rnorm(1000*qs), nrow = 1000)
  xs <- sweep(xs, 1, apply(xs, 1, vnorm), FUN = "/")
  
  ymean <- mnlink(xs = xs, xe = xe, param = paramobj)
  
  # generate noise
  if (!requireNamespace("movMF", quietly = TRUE)){skip("Need movMF package")}
  set.seed(5)
  y <- t(apply(ymean, 1, function(mn){movMF::rmovMF(1, 30*mn)}))
  
  # optimise locally using derivative information
  # starting at the optimum
  tmp <- mobius_vMF(y, xs = xs, xe = xe[,-1], start = paramobj, type = "LinEuc", intercept = FALSE)
  expect_equal(tmp$est, as_mnlink_Omega(paramobj), tolerance = 0.05)
  expect_equal(tmp$k, 30, tolerance = 1E-1)
  expect_silent(mnlink_Omega_check(tmp$est))
  expect_silent(mnlink_cann_check(as_mnlink_cann(tmp$est)))
  
  # starting away from optimum, but still within constraints
  set.seed(14)
  start <- as_mnlink_Omega(mnlink_cann(P = mclust::randomOrthogonalMatrix(p, p),
                                       Qs = mclust::randomOrthogonalMatrix(qs, p),
                                       Bs = diag(sort(runif(p-1), decreasing = TRUE)),
                                       Qe = mclust::randomOrthogonalMatrix(qe, p),
                                       Be = diag(sort(runif(p-1), decreasing = TRUE)),
                                       ce = 0))
  # convert to start to LinEuc form:
  start$Omega <- cbind(start$Omega[,1:qs], 0, start$Omega[,qs + (1:qe)])
  start$qe1 <- c(1, rep(0, qe))
  start$ce <- 1
  opt2 <- mobius_vMF(y, xs = xs, xe = xe[,-1], start = start, type = "LinEuc", intercept = FALSE)
  if (sign(opt2$est$qe1[1]) != sign(as_mnlink_Omega(paramobj)$qe1[1])){
    opt2$est <- Euc_signswitch(opt2$est)
  }
  expect_equal(opt2$est, as_mnlink_Omega(paramobj), tolerance = 0.05)
  expect_equal(opt2$k, 30, tolerance = 1E-1)
  expect_silent(mnlink_Omega_check(opt2$est))
  expect_silent(mnlink_cann_check(as_mnlink_cann(opt2$est)))
})



test_that("C++ Omega_constraints() is zero correctly", {
  rmnlink_cann__place_in_env(3, 0, 4)
  expect_equal(Omega_constraints(mnlink_Omega_vec(cann2Omega(paramobj)), p, qe), rep(0, 1 + (qs>0) + (qe>0) + (qs>0)*(qe>0)))
  
  rmnlink_cann__place_in_env(3, 5, 0)
  expect_equal(Omega_constraints(mnlink_Omega_vec(cann2Omega(paramobj)), p, qe), rep(0, 1 + (qs>0) + (qe>0) + (qs>0)*(qe>0)))

  rmnlink_cann__place_in_env(5, 5, 6)
  expect_equal(Omega_constraints(mnlink_Omega_vec(cann2Omega(paramobj)), p, qe),  rep(0, 1 + (qs>0) + (qe>0) + (qs>0)*(qe>0)*(p-1)*(p-2)/2))
  
  # check Jacobian has non-zero singular values when constraint satisfied
  # I suspect NLOPT_LD_SLSQP has issues (a round off error) when the Jacobian has zero singular values
  # Which is highly likely if the constraint is pushing towards this.
  dims_in <- c(p, qe)
  vec_om0 <- mnlink_Omega_vec(as_mnlink_Omega(paramobj))
  constraint_tape <- tape_namedfun("Omega_constraints_wrap", vec_om0, vector(mode = "numeric"), dims_in, matrix(nrow = 0, ncol = 0), check_for_nan = FALSE)
  Jac <- matrix(constraint_tape$Jacobian(vec_om0), byrow = TRUE, ncol = length(vec_om0))
  expect_true(all(abs(svd(Jac)$d) > sqrt(.Machine$double.eps)))

  # The following suggest that the commutivity constraint, after rotation to be orthogonal to p1,
  # doesnt depend on qs1 and qe1, at least locally,
  # because the direction of v[,4], v[,5]... is non-zero in Omega only 
  # round(svd(Jac)$v, 2)
  direction <- svd(Jac)$v[, 4]
  direction <- mnlink_Omega_unvec(direction, p, qe, check = FALSE)
  expect_equal(direction[c("p1", "qs1", "qe1", "ce")], list(p1 = rep(0, p), qs1 = rep(0, qs), qe1 = rep(0, qe), ce = 0))
})

test_that("C++ Omega_constraints() and Omega check is non-zero correctly", {
  rmnlink_cann__place_in_env(5, 5, 6)
  Om <- as_mnlink_Omega(paramobj)
  Om$qe1 <- Om$qe1*2 #check qe1 size
  Om$qs1 <- Om$qs1*2 #check qs1 size
  Om$p1 <- Om$p1 * 2 #check p1 size
  Om$Omega <- matrix(rnorm(p * (qs + qe)), p, qs + qe) #check commutivity
  expect_true(all(mnlink_Omega_check_numerical(Om) > 1E-3))
  expect_true(all(abs(Omega_constraints(mnlink_Omega_vec(Om), p, qe)) > 1E-3))
})

test_that("mobius_vMF() performs correctly for LinEuc", {
  rmnlink_cann__place_in_env(3, 5, 4)
  # convert to LinEuc form:
  bigQe <- rbind(0, Qe)
  bigQe[, 1] <- 0
  bigQe[1,1] <- 1
  ce <- 1
  paramobj <- mnlink_cann(P, Qs = Qs, Bs = Bs, Be = Be, Qe = bigQe, ce = ce)
  expect_true(is_LinEuc(paramobj))
  
  #generate covariates Gaussianly
  set.seed(4)
  xe <- cbind(0, matrix(rnorm(1000*qe), nrow = 1000))
  colnames(xe) <- c("dummyzero", paste0("xe", 2:ncol(xe)))
  #generate covariates on the sphere
  set.seed(4)
  xs <- matrix(rnorm(1000*qs), nrow = 1000)
  xs <- sweep(xs, 1, apply(xs, 1, vnorm), FUN = "/")
  colnames(xs) <- paste0("xs", 1:ncol(xs))
  
  ymean <- mnlink(xs = xs, xe = xe, param = paramobj)
  
  # generate noise
  if (!requireNamespace("movMF", quietly = TRUE)){skip("Need movMF package")}
  set.seed(5)
  y <- t(apply(ymean, 1, function(mn){movMF::rmovMF(1, 30*mn)}))
  colnames(y) <- paste0("y", 1:ncol(y))
  
  # apply mobius_vMF as if directly on raw data (drop first column of zeros to account for user-friendly use of LinEuc in mobius_vMF())
  res <- mobius_vMF(y, xs = xs, xe = xe[, -1], type = "LinEuc") 
  expect_equal(res$xe[,-(ncol(xe) + 1)], xe) #expect returned xe to include an intercept term
  expect_equal(-mean(cos(res$dists)), res$obj)
  # create a reference parameter object that hasnt been standardised, but has the ones covariate
  refpar <- paramobj
  refpar$Qe <- rbind(refpar$Qe, 0)
  expect_equal(res$est, as_mnlink_Omega(refpar), tolerance = 0.05, ignore_attr = TRUE)
  expect_equal(res$k, 30, tolerance = 1E-1)
  
  # the following checks the start standardisation of supplied starting parameters
  res2 <- mobius_vMF(y, xs = xs, xe = xe[, -1], type = "LinEuc", start = res$est)
  standardisedsolution <- mnlink_Omega_vec(res$solution)
  estimatedvalues <- !grepl("(^qe|^ce)", names(standardisedsolution))
  expect_equal(res2$nlopt$x0, standardisedsolution[estimatedvalues], ignore_attr = TRUE)
  expect_equal(res2$k, 30, tolerance = 1E-1)
  
  # check random start
  res3 <- mobius_vMF_restart(res, preseed = 1)
  expect_true(vnorm(res3$nlopt$x0 - res$nlopt$solution) > 1)
  expect_true(vnorm(res3$nlopt$x0 - res$nlopt$x0) > 1)
  expect_equal(res3$est, res$est, tolerance = 1E-5)
  res4 <- mobius_vMF_restart(res, preseed = 1)
  expect_equal(res4$nlopt$x0, res3$nlopt$x0)
  res5 <- mobius_vMF_restart(res, preseed = 2)
  expect_true(vnorm(res5$nlopt$x0 - res3$nlopt$x0) > 1)
})

test_that("mobius_vMF() performs correctly for SpEuc", {
  rmnlink_cann__place_in_env(3, 5, 4)
  #generate covariates Gaussianly
  set.seed(4)
  xe <- matrix(rnorm(1000*qe), nrow = 1000)
  #generate covariates on the sphere
  set.seed(4)
  xs <- matrix(rnorm(1000*qs), nrow = 1000)
  xs <- sweep(xs, 1, apply(xs, 1, vnorm), FUN = "/")
  colnames(xs) <- paste0("xs", 1:ncol(xs))
  
  ymean <- mnlink(xs = xs, xe = xe, param = paramobj)
  
  # generate noise
  if (!requireNamespace("movMF", quietly = TRUE)){skip("Need movMF package")}
  set.seed(5)
  y <- t(apply(ymean, 1, function(mn){movMF::rmovMF(1, 30*mn)}))
  colnames(y) <- paste0("y", 1:ncol(y))
  
  # apply mobius_vMF as if directly on raw data (drop first column of zeros to account for user-friendly use of LinEuc in mobius_vMF())
  # the search space is much harder, and even global search doesnt get us close
  res <- mobius_vMF(y, xs = xs, xe = xe, type = "SpEuc", intercept = FALSE,
                    start = paramobj,
                    algorithm = "NLOPT_GN_ISRES",
                    lb = c(rep(-1, p + qs + qe), rep(-2, 40-qs-qe-p)),
                    ub = c(rep(1, p + qs + qe), rep(4, 40-qs-qe-p))
                    )
  expect_equal(res$est, as_mnlink_Omega(paramobj), ignore_attr = TRUE, tolerance = 1E-1)
  expect_equal(res$k, 30, tolerance = 1E-1)
  
  res2 <- mobius_vMF(y, xs = xs, xe = xe, type = "SpEuc", intercept = FALSE, start = paramobj)
  expect_lt(res$obj, res2$obj + 1E-2)
})

test_that("Hessian eigenvalues match DoF", {
  rmnlink_cann__place_in_env(3, 4, 3)
  
  #generate covariates Gaussianly
  set.seed(4)
  xe <- matrix(rnorm(1000*qe), nrow = 1000)
  #generate covariates on the sphere
  set.seed(4)
  xs <- matrix(rnorm(1000*qs), nrow = 1000)
  xs <- sweep(xs, 1, apply(xs, 1, vnorm), FUN = "/")
  
  ymean <- mnlink(xs = xs, xe = xe, param = paramobj)
  
  # generate noise
  if (!requireNamespace("movMF", quietly = TRUE)){skip("Need movMF package")}
  set.seed(5)
  y <- t(apply(ymean, 1, function(mn){movMF::rmovMF(1, 2*mn)}))
  
  fit <- mobius_vMF(y, xs = xs, xe = xe, start = paramobj, type = "SpEuc", intercept = FALSE)

  # In the below Hessian of `prelimobj_cpp()` only the constraints built into prelimobj_cpp are incorporated (all from `Omega_proj_cpp()`): 
  #p1 size, 
  #qs1 size, 
  #qe1 size, 
  #Omega orthogonal to qs1 and qe1
  #maybe more in mnlink_cpp()?
  #So far it is omitting the commutativity constraints on Omega
  #which have (p-1) * (p - 2) / 2 DoF
  evals <- eigen(fit$nlopt$solution_Hes_f, symmetric = TRUE, only.values = TRUE)$values
  
  fit$DoF
  expect_equal(sum(evals > sqrt(.Machine$double.eps)), fit$DoF - 1 + (p-1) * (p - 2) / 2)
  # there are slightly negative eigenvalues - which can only happen because some the constraints aren't incorporated into the calculation
  # expect_gt(min(evals), -sqrt(.Machine$double.eps))
  
  # fix_qe1 = TRUE
  fit <- mobius_vMF(y, xs = xs, xe = xe, start = paramobj, type = "SpEuc", intercept = FALSE, fix_qe1 = TRUE)
  evals <- eigen(fit$nlopt$solution_Hes_f, symmetric = TRUE, only.values = TRUE)$values
  expect_equal(sum(evals > sqrt(.Machine$double.eps)), fit$DoF -1 + (p-1) * (p - 2) / 2)
  # fix_qs1 = TRUE
  fit <- mobius_vMF(y, xs = xs, xe = xe, start = paramobj, type = "SpEuc", intercept = FALSE, fix_qs1 = TRUE)
  evals <- eigen(fit$nlopt$solution_Hes_f, symmetric = TRUE, only.values = TRUE)$values
  expect_equal(sum(evals > sqrt(.Machine$double.eps)), fit$DoF -1 + (p-1) * (p - 2) / 2)
  # fix_qs1 = TRUE and fix_qe1=TRUE
  fit <- mobius_vMF(y, xs = xs, xe = xe, start = paramobj, type = "SpEuc", intercept = FALSE, fix_qe1 = TRUE, fix_qs1 = TRUE)
  evals <- eigen(fit$nlopt$solution_Hes_f, symmetric = TRUE, only.values = TRUE)$values
  expect_equal(sum(evals > sqrt(.Machine$double.eps)), fit$DoF -1 + (p-1) * (p - 2) / 2)
})

test_that("DoF via cann params matches DoF via Omega", {
  # could also count using Omega (I'm pretty sure this is wrong - but how!?)
  DoF_Omega <- function(p, qs, qe){
    (p-1) + #p1
    (qs>0)*(qs-1) + # qs1 
    (qe>0)*(qe-1) + # qe1
    (qe>0)*1 + #ce
    p * (qe + qs) + #Omega
    -1*(qe + qs) + #p1 orthogonality
    -1*(qs>0)*(p-1) + #qs1 orthogonality, but only p-1 reduction because vectors already constrained by p1
    -1*(qe>0)*(p-1) + #qe1 orthogonality, but only p-1 reduction because vectors already constrained by p1
    -(qs>0)*(qe>0)*(p-1) * (p - 2) / 2 #commutative constraint on Omega
  }
  # thinking about the SVD of Omega:
  DoF_Omega2 <- function(p, qs, qe){
    (p-1) + #p1
    (qs>0)*(qs-1) + # qs1 
    (qe>0)*(qe-1) + # qe1
    (qe>0)*1 + #ce
    DoF_Stiefel(p-1, p-1) + #left vectors
    (p-1) + #singular values
    DoF_Stiefel(qs + qe, p-1) +#right vectors unconstrained
    -(qs>0)*(p-1) + #right vecs orthog to qs1
    -(qe>0)*(p-1) + #right vecs orthog to qe1
    -(qs>0)*(qe>0)*(p-1) * (p - 2) / 2 #commutative constraint on Omega
  }
  p <- 3; qs <- 3; qe <- 3
  expect_equal(DoF_Omega2(p, qs, qe), mobius_DoF(p, qs, qe))
  expect_equal(DoF_Omega(p, qs, qe), mobius_DoF(p, qs, qe))
  
  p <- 3; qs <- 0; qe <- 5
  expect_equal(DoF_Omega2(p, qs, qe), mobius_DoF(p, qs, qe))
  expect_equal(DoF_Omega(p, qs, qe), mobius_DoF(p, qs, qe))
  
  p <- 3; qs <- 7; qe <- 0
  expect_equal(DoF_Omega2(p, qs, qe), mobius_DoF(p, qs, qe))
  expect_equal(DoF_Omega(p, qs, qe), mobius_DoF(p, qs, qe))
  
  p <- 5; qs <- 7; qe <- 5
  expect_equal(DoF_Omega2(p, qs, qe), mobius_DoF(p, qs, qe))
  expect_equal(DoF_Omega(p, qs, qe), mobius_DoF(p, qs, qe))
})

test_that("Hessian eigenvalues match DoF for S2S", {
  rmnlink_cann__place_in_env(3, 4, 0)
  
  #generate covariates Gaussianly
  #generate covariates on the sphere
  set.seed(4)
  xs <- matrix(rnorm(1000*qs), nrow = 1000)
  xs <- sweep(xs, 1, apply(xs, 1, vnorm), FUN = "/")
  
  ymean <- mnlink(xs = xs, param = paramobj)
  
  # generate noise
  if (!requireNamespace("movMF", quietly = TRUE)){skip("Need movMF package")}
  set.seed(5)
  y <- t(apply(ymean, 1, function(mn){movMF::rmovMF(1, 2*mn)}))
  
  fit <- mobius_vMF(y, xs = xs, start = paramobj, type = "SpEuc", intercept = FALSE)
  evals <- eigen(fit$nlopt$solution_Hes_f, symmetric = TRUE, only.values = TRUE)$values
  expect_equal(sum(evals > sqrt(.Machine$double.eps)), fit$DoF-1 + 0)
  expect_gt(min(evals), -sqrt(.Machine$double.eps))
  
  #fix_qe1 = TRUE
  fit <- mobius_vMF(y, xs = xs, start = paramobj, type = "SpEuc", intercept = FALSE, fix_qs1 = TRUE)
  evals <- eigen(fit$nlopt$solution_Hes_f, symmetric = TRUE, only.values = TRUE)$values
  expect_equal(sum(evals > sqrt(.Machine$double.eps)), fit$DoF-1 + 0)
})

test_that("Hessian eigenvalues match DoF for Euc2S", {
  rmnlink_cann__place_in_env(4, 0, 4)
  
  #generate covariates Gaussianly
  #generate covariates on the sphere
  set.seed(4)
  xe <- matrix(rnorm(1000*qe), nrow = 1000)
  
  ymean <- mnlink(xe = xe, param = paramobj)
  
  # generate noise
  if (!requireNamespace("movMF", quietly = TRUE)){skip("Need movMF package")}
  set.seed(5)
  y <- t(apply(ymean, 1, function(mn){movMF::rmovMF(1, 2*mn)}))
  
  fit <- mobius_vMF(y, xe = xe, start =  paramobj, type = "SpEuc", intercept = FALSE)
  evals <- eigen(fit$nlopt$solution_Hes_f, symmetric = TRUE, only.values = TRUE)$values
  expect_equal(sum(evals > sqrt(.Machine$double.eps)), fit$DoF-1 + 0)
  expect_gt(min(evals), -sqrt(.Machine$double.eps))
})


==> anc/sphm/tests/testthat/test-rotatedresiduals.R <==
test_that("rotatedresiduals() rotates residuals to the northpole along a geodesic correctly", {
  eps <- 0.1
  ypred <- rbind(c(0, 1, 0),
             c(0, 1, 0),
             c(0, 1, 0),
             c(0, 0, 1),
             c(0, 1/sqrt(2), 1/sqrt(2)))
  y <- rbind(c(0, 1, 0) + eps * c(1, 0, 0), #tangent to geodesic
                 c(0, 1, 0) + eps * c(0, 0, 1), #orthogonal to geodesic
                 c(0, 1, 0) + eps * c(1/sqrt(2), 0, 1/sqrt(2)), #pi/4 off from geodesic
                 c(0, 0, 1) + eps * c(1, 0, 0), #tangent to geodesic
                 c(0, 1/sqrt(2), 1/sqrt(2)) + eps * c(1, 0, 0)) #tangent to geodesic
  rresid <- rotatedresid(y = y, ypred = ypred, base = c(1, 0, 0), path = "Absil")
  expect_equal(rresid[1, ], eps * c(0, -1, 0))
  expect_equal(rresid[2, ], eps * c(0, 0, 1))
  c(1/sqrt(2), 0, 1/sqrt(2)) %*% c(0, 0, 1)
  expect_equal(rresid[2, ] %*% rresid[3, ], eps^2 * c(1/sqrt(2), 0, 1/sqrt(2)) %*% c(0, 0, 1))
  expect_equal(rresid[4, ], eps * c(0, 0, -1))
  expect_equal(rresid[5, ], eps * c(0, -1, -1)/sqrt(2))
  
  #and actually Jupp's transport seems to give the reflected residual of geodesic transport
  rresid2 <- rotatedresid(y = y, ypred = ypred, base = c(1, 0, 0), path = "Jupp")
  expect_equal(rresid2, -rresid)
})

test_that("rotationmat_amaral() rotates start to end", {
  vecs <- matrix(rnorm(6), nrow = 2)
  vecs <- vecs/sqrt(rowSums(vecs^2))
  expect_equal(drop(rotationmat_amaral(vecs[1, ], vecs[2,]) %*% vecs[1,]), vecs[2, ])
})

test_that("rotationmat_amaral() is identity when start=end", {
  myvec <- rnorm(6)
  myvec <- myvec/sqrt(sum(myvec^2))
  expect_equal(rotationmat_amaral(myvec,myvec), diag(6))
  expect_equal(rotationmat_amaral(myvec,-myvec), diag(6) - 2 * myvec %*% t(myvec))
})


==> anc/sphm/tests/testthat/test-vMFconst.R <==
test_that("Bessel::besselIasym() matches my C++ implementation of it", {
  expect_equal(besselIasym(1000, 3, 5, log_result = TRUE),
    Bessel::besselIasym(1000, 3, 5, log = TRUE))
  expect_equal(besselIasym(1000, 3, 10, log_result = TRUE), log(Bessel::BesselI(1000, 3, expon.scaled = TRUE)) + 1000)
  # and expect it to match at low values, but be a poor approximation of the true value
  expect_equal(besselIasym(pi/2 + 0.1, 3, 10, log_result = FALSE), Bessel::besselIasym(pi/2 + 0.1, 3, 10))
  expect_error(expect_equal(besselIasym(pi/2 + 0.1, 3, 10, log_result = FALSE), Bessel::BesselI(pi/2 + 0.1, 3)))
  
  # middle sizes of x:
  expect_equal(besselIasym(15, 5, 10, log_result = TRUE), log(Bessel::BesselI(15, 5)))
})

test_that("my implementation of the series for besselI works", {
  expect_equal(Bessel::BesselI(pi/2, 3), besselItrunc(pi/2, 3, 6, log_result = FALSE))
  expect_equal(Bessel::BesselI(pi/2, 5), besselItrunc(pi/2, 5, 6, log_result = FALSE))
  expect_equal(Bessel::BesselI(10, 5), besselItrunc(10, 5, 15, log_result = FALSE))
  expect_equal(Bessel::BesselI(15, 5), besselItrunc(15, 5, 15, log_result = FALSE), tolerance = 1E-5)
  expect_equal(Bessel::BesselI(17, 5), besselItrunc(17, 5, 15, log_result = FALSE), tolerance = 1E-4)
  
  # for d = 5, nu = 1.5
  expect_equal(besselItrunc(15, 1.5, 15, log_result = FALSE), Bessel::BesselI(15, 1.5), tolerance = 1E-4)
  # for d = 3, nu = 3/2 - 1 = 0.5
  expect_equal(besselItrunc(14, 0.5, 15, log_result = FALSE), Bessel::BesselI(14, 0.5), tolerance = 1E-4)
})

test_that("besselImixed() evaluation works", {
  expect_equal(besselImixed(12, 5, 15, 10, log_result = FALSE), besselItrunc(12, 5, 10, log_result = FALSE))
  expect_equal(besselImixed(18, 5, 15, 10, log_result = TRUE), besselIasym(18, 5, 10, log_result = TRUE))
  expect_equal(besselImixed(pi/4, 5, 15, 10, log_result = TRUE), besselItrunc(pi/4, 5, 10, log_result = TRUE))
})

test_that("differentiation of besselImixed() works and allows x below and above threshold", {
  mytape <- tape_besselImixed(9, 0.5, 10, 15) #10 is the threshold
  # evaluation works:
  expect_equal(mytape$forward(0, 9.99), besselImixed(9.99, 0.5, 10, 15))
  expect_equal(mytape$forward(0, 10.1), besselImixed(10.1, 0.5, 10, 15))
  expect_equal(mytape$forward(0, 20), besselImixed(20, 0.5, 10, 15))
  
  # differentiation at 9
  x <- 9
  expect_equal(mytape$Jacobian(x), drop(attr(numericDeriv(quote(besselImixed(x, 0.5, 10, 15)), "x"), "gradient")))
  # differentiation at 11, above the threshold
  x <- 11
  expect_equal(mytape$Jacobian(x), drop(attr(numericDeriv(quote(besselImixed(x, 0.5, 10, 15)), "x"), "gradient")))
})

test_that("evaluation of lvMFnormconst_approx() runs and is close to lvMFnormconst()", {
  # should be exact at p=3
  expect_equal(lvMFnormconst_approx(9, 3), lvMFnormconst(9, 3))
  
  # for p=4
  expect_equal(lvMFnormconst_approx(9 , 4), lvMFnormconst(9 , 4))
  expect_equal(lvMFnormconst_approx(11, 4), lvMFnormconst(11, 4))
  expect_equal(lvMFnormconst_approx(15, 4), lvMFnormconst(15, 4))
  expect_equal(lvMFnormconst_approx(pi/4 , 4), lvMFnormconst(pi/4, 4))
  
  # for p = 5, much less exact
  expect_equal(lvMFnormconst_approx(9 , 5), lvMFnormconst(9 , 5), tolerance = 1E-1)
  expect_equal(lvMFnormconst_approx(11, 5), lvMFnormconst(11, 5), tolerance = 1E-1)
  expect_equal(lvMFnormconst_approx(15, 5), lvMFnormconst(15, 5), tolerance = 1E-1)
})

test_that("p=3 lvMFnormconst_approx() is close to lvMFnormconst()", {
  expect_true(is.finite(lvMFnormconst_approx(1E-15, 3)))
  expect_equal(lvMFnormconst_approx(1E-15, 3), lvMFnormconst(1E-15, 3))
  expect_equal(lvMFnormconst_approx(1E-10, 3), lvMFnormconst(1E-10, 3))
  expect_equal(lvMFnormconst_approx(0.1, 3), lvMFnormconst(0.1, 3))
  expect_equal(lvMFnormconst_approx(300, 3), lvMFnormconst(300, 3))
  expect_equal(lvMFnormconst_approx(700, 3), lvMFnormconst(700, 3))
  expect_equal(lvMFnormconst_approx(900, 3), lvMFnormconst(900, 3))
  expect_equal(lvMFnormconst_approx(1200, 3), lvMFnormconst(1200, 3))
})


==> anc/sphm/vignettes/PB2002_boundaries.prj <==
GEOGCS["GCS_WGS_1984",DATUM["D_WGS_1984",SPHEROID["WGS_1984",6378137.0,298.257223563]],PRIMEM["Greenwich",0.0],UNIT["Degree",0.0174532925199433]]

==> anc/sphm/vignettes/PB2002_boundaries.shp.xml <==
<metadata xml:lang="en"><Esri><CreaDate>20140806</CreaDate><CreaTime>12320400</CreaTime><ArcGISFormat>1.0</ArcGISFormat><ArcGISstyle>ISO 19139 Metadata Implementation Specification</ArcGISstyle><SyncOnce>FALSE</SyncOnce><DataProperties><itemProps><imsContentType Sync="TRUE" export="False">002</imsContentType><itemName Sync="FALSE">Pb2002 Boundaries.Shp</itemName><nativeExtBox><westBL Sync="TRUE">-180.000000</westBL><eastBL Sync="TRUE">180.000000</eastBL><southBL Sync="TRUE">-66.163200</southBL><northBL Sync="TRUE">86.804900</northBL><exTypeCode Sync="TRUE">1</exTypeCode></nativeExtBox><itemSize Sync="TRUE">0.109</itemSize><itemLocation><linkage Sync="TRUE">file://\\ROQUEFORT\C$\data\library\world_geo\tectonicplates\PB2002_boundaries.shp</linkage><protocol Sync="TRUE">Local Area Network</protocol></itemLocation></itemProps><coordRef><type Sync="TRUE">Geographic</type><geogcsn Sync="TRUE">GCS_WGS_1984</geogcsn><csUnits Sync="TRUE">Angular Unit: Degree (0.017453)</csUnits><peXml Sync="TRUE">&lt;GeographicCoordinateSystem xsi:type='typens:GeographicCoordinateSystem' xmlns:xsi='http://www.w3.org/2001/XMLSchema-instance' xmlns:xs='http://www.w3.org/2001/XMLSchema' xmlns:typens='http://www.esri.com/schemas/ArcGIS/10.1'&gt;&lt;WKT&gt;GEOGCS[&amp;quot;GCS_WGS_1984&amp;quot;,DATUM[&amp;quot;D_WGS_1984&amp;quot;,SPHEROID[&amp;quot;WGS_1984&amp;quot;,6378137.0,298.257223563]],PRIMEM[&amp;quot;Greenwich&amp;quot;,0.0],UNIT[&amp;quot;Degree&amp;quot;,0.0174532925199433],AUTHORITY[&amp;quot;EPSG&amp;quot;,4326]]&lt;/WKT&gt;&lt;XOrigin&gt;-400&lt;/XOrigin&gt;&lt;YOrigin&gt;-400&lt;/YOrigin&gt;&lt;XYScale&gt;11258999068426.238&lt;/XYScale&gt;&lt;ZOrigin&gt;-100000&lt;/ZOrigin&gt;&lt;ZScale&gt;10000&lt;/ZScale&gt;&lt;MOrigin&gt;-100000&lt;/MOrigin&gt;&lt;MScale&gt;10000&lt;/MScale&gt;&lt;XYTolerance&gt;8.983152841195215e-009&lt;/XYTolerance&gt;&lt;ZTolerance&gt;0.001&lt;/ZTolerance&gt;&lt;MTolerance&gt;0.001&lt;/MTolerance&gt;&lt;HighPrecision&gt;true&lt;/HighPrecision&gt;&lt;LeftLongitude&gt;-180&lt;/LeftLongitude&gt;&lt;WKID&gt;4326&lt;/WKID&gt;&lt;LatestWKID&gt;4326&lt;/LatestWKID&gt;&lt;/GeographicCoordinateSystem&gt;</peXml></coordRef></DataProperties><SyncDate>20140811</SyncDate><SyncTime>10521900</SyncTime><ModDate>20140811</ModDate><ModTime>10522900</ModTime><scaleRange><minScale>Pb2002 Boundaries.Shp000000</minScale><maxScale>Pb2002 Boundaries.Shp000000</maxScale></scaleRange><ArcGISProfile>ISO19139</ArcGISProfile></Esri><mdLang><languageCode value="eng"/><countryCode Sync="TRUE" value="USA"/></mdLang><mdChar><CharSetCd value="004"/></mdChar><mdHrLv><ScopeCd value="005"/></mdHrLv><mdHrLvName Sync="TRUE">dataset</mdHrLvName><mdContact xmlns=""><rpIndName>Hugo Ahlenius</rpIndName><rpOrgName>Nordpil</rpOrgName><rpPosName>Consultant</rpPosName><role><RoleCd value="009"/></role></mdContact><mdDateSt Sync="TRUE">20140811</mdDateSt><mdStanName>ArcGIS Metadata</mdStanName><mdStanVer>1.0</mdStanVer><distInfo xmlns=""><distFormat xmlns=""><formatName Sync="TRUE">Shapefile</formatName><formatVer>Current</formatVer></distFormat><distTranOps xmlns=""><transSize>0.061</transSize></distTranOps></distInfo><dataIdInfo><idCitation xmlns=""><resTitle Sync="FALSE">Plate Boundaries</resTitle><date><pubDate>2014-06-16T00:00:00</pubDate></date><resEd>2.0</resEd><citRespParty xmlns=""><rpIndName>Hugo Ahlenius</rpIndName><rpOrgName>Nordpil</rpOrgName><rpPosName>Consultant</rpPosName><role><RoleCd value="009"/></role></citRespParty><presForm xmlns=""><PresFormCd value="005"/></presForm><collTitle>An updated digital model of plate boundaries</collTitle><resAltTitle>pb2002_boundaries</resAltTitle></idCitation><idAbs>&lt;DIV STYLE="text-align:Left;"&gt;&lt;DIV&gt;&lt;DIV&gt;&lt;P&gt;&lt;SPAN&gt;the plate boundary curves in the most compact form, and should be used to add plate boundaries to maps. It contains 6,048 points grouped into 229 segments. The title record for each segment has 5 bytes, in which the first two bytes give the identifier of the plate on the left (as one travels along the segment, looking down from outside the Earth) and bytes 4-5 give the identifier of the plate on the right. In byte 3, the symbol "/" indicates that the right-hand plate subducts under the left-hand plate, while symbol "\" indicates the opposite polarity of subduction. All non-subducting plate boundary segments have a hyphen "-" in byte 3. The number of segments exceeds the number of plate boundaries for several reasons: (i) because a single plate boundary may include both subduction and non-subduction segments, which require different titles; (ii) because different parts of a single plate boundary may be credited to different sources; (iii) for convenience in digitizing long plate boundaries which did not fit onto a single map.&lt;/SPAN&gt;&lt;/P&gt;&lt;/DIV&gt;&lt;/DIV&gt;&lt;/DIV&gt;</idAbs><idPurp>the plate boundary curves in the most compact form, and should be used to add plate boundaries to maps. It contains 6,048 points grouped into 229 segments. The title record for each segment has 5 bytes, in which the first two bytes give the identifier of the plate on the left (as one travels along the segment, looking down from outside the Earth) and bytes 4-5 give the identifier of the plate on the right. In byte 3, the symbol "/" indicates that the right-hand plate subducts under the left-hand plate, while symbol "\" indicates the opposite polarity of subduction. All non-subducting plate boundary segments have a hyphen "-" in byte 3. The number of segments exceeds the number of plate boundaries for several reasons: (i) because a single plate boundary may include both subduction and non-subduction segments, which require different titles; (ii) because different parts of a single plate boundary may be credited to different sources; (iii) for convenience in digitizing long plate boundaries which did not fit onto a single map.</idPurp><idCredit>Hugo Ahlenius, Nordpil. 2014 Peter Bird, Department of Earth and Space Sciences, University of California, Los Angeles, CA 90095-1567 Geochemistry Geophysics Geosystems, 4(3), 1027, doi:10.1029/2001GC000252, 2003</idCredit><idPoC xmlns=""><rpIndName>Hugo Ahlenius</rpIndName><rpOrgName>Nordpil</rpOrgName><rpPosName>Consultant</rpPosName><role><RoleCd value="009"/></role></idPoC><resMaint xmlns=""><maintFreq><MaintFreqCd value="010"/></maintFreq></resMaint><themeKeys xmlns=""><keyword>seismology</keyword><keyword>plate tectonics</keyword><keyword>geology</keyword></themeKeys><otherKeys xmlns=""><keyword>reference</keyword><keyword>basemap</keyword><keyword>natural earth</keyword><keyword>Pb2002 Boundaries.Shp</keyword><keyword>Pb2002 Boundaries.Shp</keyword><keyword>Pb2002 Boundaries.Shp</keyword></otherKeys><searchKeys><keyword>reference</keyword><keyword>basemap</keyword><keyword>seismology</keyword><keyword>natural earth</keyword><keyword>plate tectonics</keyword><keyword>plate boundaries</keyword></searchKeys><resConst><Consts xmlns=""><useLimit>&lt;DIV STYLE="text-align:Left;"&gt;&lt;DIV&gt;&lt;DIV&gt;&lt;P&gt;&lt;SPAN&gt;This dataset is made available under the Open Data Commons Attribution License: http://opendatacommons.org/licenses/by/1.0/&lt;/SPAN&gt;&lt;/P&gt;&lt;/DIV&gt;&lt;/DIV&gt;&lt;/DIV&gt;</useLimit></Consts></resConst><spatRpType><SpatRepTypCd value="001"/></spatRpType><dataLang><languageCode value="eng"/><countryCode Sync="TRUE" value="USA"/></dataLang><dataChar><CharSetCd value="004"/></dataChar><envirDesc Sync="TRUE">Microsoft Windows 7 Version 6.1 (Build 7601) Service Pack 1; Esri ArcGIS 10.2.1.3497</envirDesc><dataExt xmlns=""><geoEle xmlns=""><GeoBndBox><exTypeCode>true</exTypeCode><westBL>-180</westBL><eastBL>180</eastBL><southBL>-66.1632</southBL><northBL>86.8049</northBL></GeoBndBox></geoEle></dataExt><dataExt xmlns=""><exDesc>Extent in WGS84, EPSG:4326</exDesc><geoEle><GeoBndBox><exTypeCode>true</exTypeCode><westBL>-180</westBL><eastBL>180</eastBL><southBL>-90</southBL><northBL>90</northBL></GeoBndBox></geoEle><geoEle><GeoDesc><exTypeCode>true</exTypeCode><geoId><identAuth><resTitle>EPSG</resTitle><date><pubDate>2014-06-09T00:00:00</pubDate></date></identAuth><identCode>4326</identCode></geoId></GeoDesc></geoEle></dataExt><dataExt xmlns=""><geoEle xmlns=""><GeoBndBox esriExtentType="search"><exTypeCode Sync="TRUE">1</exTypeCode><westBL Sync="TRUE">-180.000000</westBL><eastBL Sync="TRUE">180.000000</eastBL><northBL Sync="TRUE">86.804900</northBL><southBL Sync="TRUE">-66.163200</southBL></GeoBndBox></geoEle></dataExt><tpCat><TopicCatCd value="003"/></tpCat><tpCat><TopicCatCd value="008"/></tpCat><tpCat><TopicCatCd value="010"/></tpCat></dataIdInfo><mdMaint xmlns=""><maintFreq><MaintFreqCd value="011"/></maintFreq></mdMaint><dqInfo xmlns=""><dqScope><scpLvl><ScopeCd value="006"/></scpLvl></dqScope><dataLineage><statement>Data downloaded from http://peterbird.name/oldFTP/PB2002/ and converted to ArcGIS using ArcGIS 10.2, with minor edits to fix the edges of the world</statement><dataSource xmlns="" type=""><srcDesc>Downloaded from http://peterbird.name/oldFTP/PB2002/</srcDesc><srcCitatn><resTitle>Peter Bird, Department of Earth and Space Sciences, University of California, Los Angeles, CA 90095-1567 Geochemistry Geophysics Geosystems, 4(3), 1027, doi:10.1029/2001GC000252, 2003</resTitle><date><pubDate>2003-03-14T19:00:00</pubDate></date></srcCitatn></dataSource></dataLineage></dqInfo><spatRepInfo><VectSpatRep><geometObjs Name="PB2002_boundaries"><geoObjTyp><GeoObjTypCd value="002" Sync="TRUE"/></geoObjTyp><geoObjCnt Sync="TRUE">241</geoObjCnt></geometObjs><topLvl><TopoLevCd value="001" Sync="TRUE"/></topLvl></VectSpatRep></spatRepInfo><refSysInfo><RefSystem dimension=""><refSysID xmlns=""><identCode code="4326"/><idCodeSpace Sync="TRUE">EPSG</idCodeSpace><idVersion Sync="TRUE">8.2.6</idVersion></refSysID></RefSystem></refSysInfo><spdoinfo><ptvctinf><esriterm Name="PB2002_boundaries"><efeatyp Sync="TRUE">Simple</efeatyp><efeageom code="3" Sync="TRUE"/><esritopo Sync="TRUE">FALSE</esritopo><efeacnt Sync="TRUE">241</efeacnt><spindex Sync="TRUE">TRUE</spindex><linrefer Sync="TRUE">FALSE</linrefer></esriterm></ptvctinf></spdoinfo><eainfo><detailed Name="PB2002_boundaries" xmlns=""><enttyp><enttypl Sync="TRUE">PB2002_boundaries</enttypl><enttypt Sync="TRUE">Feature Class</enttypt><enttypc Sync="TRUE">241</enttypc><enttypd>Plate Boundaries</enttypd><enttypds>n/a</enttypds></enttyp><attr xmlns=""><attrlabl Sync="TRUE">FID</attrlabl><attalias Sync="TRUE">FID</attalias><attrtype Sync="TRUE">OID</attrtype><attwidth Sync="TRUE">4</attwidth><atprecis Sync="TRUE">0</atprecis><attscale Sync="TRUE">0</attscale><attrdef Sync="TRUE">Internal feature number.</attrdef><attrdefs Sync="TRUE">Esri</attrdefs><attrdomv><udom Sync="TRUE">Sequential unique whole numbers that are automatically generated.</udom></attrdomv></attr><attr xmlns=""><attrlabl Sync="TRUE">Shape</attrlabl><attalias Sync="TRUE">Shape</attalias><attrtype Sync="TRUE">Geometry</attrtype><attwidth Sync="TRUE">0</attwidth><atprecis Sync="TRUE">0</atprecis><attscale Sync="TRUE">0</attscale><attrdef Sync="TRUE">Feature geometry.</attrdef><attrdefs Sync="TRUE">Esri</attrdefs><attrdomv><udom Sync="TRUE">Coordinates defining the features.</udom></attrdomv></attr><attr xmlns=""><attrlabl Sync="TRUE">LAYER</attrlabl><attalias Sync="TRUE">LAYER</attalias><attrtype Sync="TRUE">String</attrtype><attwidth Sync="TRUE">14</attwidth><atprecis Sync="TRUE">0</atprecis><attscale Sync="TRUE">0</attscale><attrdef>origin layer</attrdef><attrdefs>n/a</attrdefs></attr><attr xmlns=""><attrlabl Sync="TRUE">Name</attrlabl><attalias Sync="TRUE">Name</attalias><attrtype Sync="TRUE">String</attrtype><attwidth Sync="TRUE">5</attwidth><atprecis Sync="TRUE">0</atprecis><attscale Sync="TRUE">0</attscale><attrdef>Name describing the adjoining plates</attrdef><attrdefs>http://peterbird.name/oldFTP/PB2002/2001GC000252_readme.txt</attrdefs></attr><attr xmlns=""><attrlabl Sync="TRUE">Source</attrlabl><attalias Sync="TRUE">Source</attalias><attrtype Sync="TRUE">String</attrtype><attwidth Sync="TRUE">53</attwidth><atprecis Sync="TRUE">0</atprecis><attscale Sync="TRUE">0</attscale><attrdef>Reference for the source material for the digitized boundary</attrdef><attrdefs>http://peterbird.name/oldFTP/PB2002/2001GC000252_readme.txt</attrdefs></attr><attr xmlns=""><attrlabl Sync="TRUE">PlateA</attrlabl><attalias Sync="TRUE">PlateA</attalias><attrtype Sync="TRUE">String</attrtype><attwidth Sync="TRUE">50</attwidth><atprecis Sync="TRUE">0</atprecis><attscale Sync="TRUE">0</attscale><attrdef>One side plate</attrdef><attrdefs>http://peterbird.name/oldFTP/PB2002/2001GC000252_readme.txt</attrdefs></attr><attr xmlns=""><attrlabl Sync="TRUE">PlateB</attrlabl><attalias Sync="TRUE">PlateB</attalias><attrtype Sync="TRUE">String</attrtype><attwidth Sync="TRUE">50</attwidth><atprecis Sync="TRUE">0</atprecis><attscale Sync="TRUE">0</attscale><attrdef>Plate on the other side</attrdef><attrdefs>http://peterbird.name/oldFTP/PB2002/2001GC000252_readme.txt</attrdefs></attr><attr xmlns=""><attrlabl Sync="TRUE">Type</attrlabl><attalias Sync="TRUE">Type</attalias><attrtype Sync="TRUE">String</attrtype><attwidth Sync="TRUE">50</attwidth><atprecis Sync="TRUE">0</atprecis><attscale Sync="TRUE">0</attscale><attrdef>Type of boundary, subduction or not specified</attrdef><attrdefs>http://peterbird.name/oldFTP/PB2002/2001GC000252_readme.txt</attrdefs></attr></detailed></eainfo><Binary><Thumbnail><Data EsriPropertyType="PictureX">/9j/4AAQSkZJRgABAQEAYABgAAD/2wBDAA0JCgsKCA0LCgsODg0PEyAVExISEyccHhcgLikxMC4p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</Data></Thumbnail></Binary></metadata>


==> anc/sphm/vignettes/papua20240709.csv <==
Number,Origin Time,Longitude,Latitude,Depth,Mrr,Mtt,Mff,Mrt,Mrf,Mtf,Exp,Mw,Dcper
1,20060206030402,149.8,-6.4,35,2.86,-2.83,-0.03,1.14,0.17,0.02,17,5.6,97.4
2,20060317134814,150,-4.8,11,-2.93,3.81,-0.88,-1.79,-2.49,1.05,17,5.7,96.8
3,20060320141757,151.4,-6.0,27,1.76,-0.22,-1.54,-0.52,0.24,0.77,17,5.4,94.4
4,20060324122709,143.2,-3.2,3,7.65,-5.29,-2.36,6.74,5.21,8.99,17,6,75.4
5,20060529121213,154.8,-7.8,7,-0.15,1.29,-1.14,0.69,-0.57,0.36,17,5.4,95.8
6,20060601131625,151.8,-5.2,43,9.63,-8.84,-0.78,3.01,0.92,-2.24,16,5.3,96
7,20060823231521,152.8,-4.2,35,-2.27,1.36,0.9,0.32,-1.69,-0.88,17,5.5,62.7
8,20060901101853,155.4,-7.0,39,1.52,-0.90,-0.62,0,-0.04,0.75,19,6.7,100
9,20060905213851,145.8,-3.2,7,-2.02,0.18,1.84,1.23,-5.30,5.44,16,5.1,92.2
10,20060915101317,150.4,-6.4,31,5.21,-5.16,-0.05,2.98,1.04,-0.77,17,5.8,99.5
11,20060925074630,154.4,-6.4,43,2.02,-1.07,-0.96,0.17,-0.37,-0.02,17,5.4,3.6
12,20061017085825,151.4,-6.0,31,1.9,-0.64,-1.26,0.11,0.02,-0.42,17,5.4,55.2
13,20061018020914,151.2,-6.2,3,0.36,-0.32,-0.04,1.74,0.68,-0.04,17,5.4,94.6
14,20061030042917,154.8,-6.8,35,1.4,-0.84,-0.56,0.46,-0.20,0.8,17,5.4,88.1
15,20061112103511,151.6,-6.6,3,-8.05,4.17,3.88,2.55,1.93,2.37,16,5.2,61.9
16,20061112182130,151.2,-6.4,11,0.9,0.9,-1.80,0.98,-0.16,0.45,18,6.1,98.1
17,20061119091944,151.6,-6.4,3,-8.49,6,2.49,0.78,4.94,3.88,16,5.2,76.5
18,20061207110132,154.2,-6.2,39,8.98,-5.14,-3.84,-0.12,3.39,5.33,16,5.2,95.5
19,20061218234615,154.6,-7.0,7,6.45,-3.64,-2.81,3.49,-1.23,2.74,16,5.1,82.9
20,20070122192550,146.4,-3.2,11,-1.11,-0.94,2.05,0.55,-3.14,3.94,17,5.7,82.1
21,20070213105657,154.6,-7.0,11,5.09,-3.15,-1.94,7.65,-5.30,3.01,16,5.2,90.9
22,20070217091834,156,-7.4,11,7.26,-5.60,-1.67,2.69,-1.84,2.76,16,5.2,93.3
23,20070217124312,155.8,-7.6,7,1.88,-1.93,0.05,0.3,-0.88,0.68,17,5.5,98.7
24,20070217074334,156,-7.6,15,3.49,-2.67,-0.82,1.02,-0.78,1.02,17,5.6,79.3
25,20070304025006,152.6,-6.0,3,-9.13,3.18,5.95,-7.85,8.04,-1.97,16,5.3,67.5
26,20070402134953,156.4,-8.2,11,0.34,-0.04,-0.30,0.49,0.45,1.77,17,5.4,94.5
27,20070402224950,154.8,-9.8,3,-2.52,2.29,0.22,2.26,0.45,0.17,17,5.6,87.1
28,20070402104919,156.2,-7.6,43,1.21,-0.73,-0.48,-0.39,0.2,0.56,18,6,93.6
29,20070402232023,157.4,-9.0,11,2,-1.43,-0.56,1.29,-0.17,0.74,18,6.1,82.2
30,20070402120223,157.8,-8.8,11,1.92,-0.41,-1.51,-0.47,-0.59,1.27,18,6.1,87.9
31,20070403213454,158.2,-9.0,19,4.28,-1.32,-2.96,5.5,0.5,4.89,16,5.1,89.4
32,20070403024637,155.6,-7.4,7,-3.13,6.63,-3.51,1.54,-5.69,2.27,16,5.2,50.8
33,20070403052116,157.4,-8.8,7,4.02,-0.05,-3.97,0.53,-9.20,3.83,16,5.2,85.8
34,20070403172556,157.6,-8.8,15,1.14,-0.30,-0.84,-0.36,-0.35,0.7,17,5.3,96.2
35,20070403152706,155.4,-7.6,7,1.31,-0.95,-0.36,0.71,-0.36,0.56,17,5.4,96.2
36,20070403002207,154.8,-10.0,3,-1.42,1.29,0.13,-0.03,0.46,0.04,17,5.4,66.9
37,20070403221741,154.8,-7.0,19,1.71,-1.05,-0.66,0.7,-0.66,0.8,17,5.4,96
38,20070403194057,155.2,-7.2,23,1.09,-0.64,-0.45,1.23,-0.77,1.19,17,5.4,48.8
39,20070403120427,155.8,-8.4,3,-1.03,1.27,-0.24,-0.60,0.37,0.21,18,6,86.7
40,20070404094613,155,-7.2,11,8.91,-5.77,-3.15,9.6,-5.66,3.01,16,5.3,83.6
41,20070404093556,154.8,-7.2,23,1.51,-1.00,-0.51,1.14,-0.79,0.67,17,5.4,95.8
42,20070404003950,156,-7.4,47,9.43,-5.71,-3.73,-2.17,0.47,4.81,17,5.9,98.1
43,20070404063436,156.6,-7.8,19,3.46,-1.06,-2.40,0.07,-1.11,1.66,18,6.3,98.7
44,20070406091218,157.2,-8.6,11,1.15,-0.59,-0.57,0.59,-0.38,0.59,17,5.3,99.6
45,20070414231657,145,-3.4,7,-4.00,0.42,3.58,2.12,-8.74,6.9,16,5.2,86.3
46,20070424121424,155.8,-8.0,7,-2.84,8.97,-6.13,-1.00,-3.77,-2.31,16,5.2,91.7
47,20070427134927,155.8,-7.4,43,6.33,-3.91,-2.42,-0.55,0.43,2.54,17,5.8,83.8
48,20070429034430,157.2,-8.4,11,1.02,0.06,-1.07,-0.46,-0.91,0.18,17,5.3,85.7
49,20070501001522,155,-7.4,3,-0.52,1.77,-1.25,-7.73,-3.64,-0.84,17,5.8,98.4
50,20070501014524,155.2,-7.6,3,0.34,-0.20,-0.14,1.27,-0.23,0.11,18,5.9,85.6
51,20070510111508,155.2,-7.4,31,1.56,-1.36,-0.20,1.13,-0.17,0.58,17,5.4,99.9
52,20070518231126,152,-7.2,27,-0.28,-1.60,1.87,-1.82,0.59,-3.63,17,5.6,85.4
53,20070601192205,149.2,-3.4,11,-0.31,0.91,-0.60,-0.22,-1.73,1.25,17,5.4,82.3
54,20070607004040,147,-3.0,19,0.21,-0.32,0.1,0.21,-2.54,2.14,18,6.2,93.3
55,20070616042359,155.4,-7.6,3,3.64,-3.72,0.07,7.16,-6.72,1.51,17,5.9,98.4
56,20070618061848,151.2,-3.6,7,-2.44,3.73,-1.28,-1.05,-2.19,1.01,18,6.3,93.7
57,20070628025210,154.8,-7.8,3,0.04,0.68,-0.71,1.43,-1.21,0.17,19,6.7,97
58,20070722154211,141.8,-2.6,7,-4.48,5.76,-1.28,-4.75,4.59,-0.38,16,5.2,86.3
59,20070722142044,141.8,-2.8,7,-2.94,2.55,0.39,-2.69,1.52,-0.43,17,5.6,79.9
60,20070722104938,141.8,-2.4,3,-1.70,3.07,-1.37,-1.94,1.61,2.1,17,5.6,96.6
61,20070806002631,141.6,-2.6,3,1.05,-0.49,-0.56,0.93,-2.49,0.96,17,5.5,87.9
62,20070815165144,155.8,-7.4,15,1.08,-0.76,-0.32,0.38,-0.32,0.49,17,5.3,99.6
63,20070819190943,141,-5.0,11,2.83,-5.24,2.41,1.86,-6.26,7.13,16,5.2,76.6
64,20070820213045,141.2,-5.0,3,2.45,-1.20,-1.25,-5.10,3.65,2.7,17,5.8,65.1
65,20070826134705,154.2,-10.0,3,-9.31,6.65,2.65,8.91,6.88,2.69,16,5.3,80.4
66,20070926123626,153.6,-5.2,43,1.29,-0.40,-0.89,0,0.07,0.61,19,6.7,98.7
67,20071021102452,154.4,-6.8,39,6.2,-4.18,-2.02,-0.06,1.57,3.84,17,5.8,82.3
68,20071022061112,141.4,-2.8,3,-1.50,1.13,0.37,-4.45,1.86,-0.65,17,5.7,99.4
69,20071026163444,143.8,-3.4,3,0.48,-2.03,1.55,8.95,-3.60,0.68,17,5.8,71.2
70,20071101000520,153.6,-5.2,43,1.56,-0.51,-1.05,0.24,-0.30,0.72,17,5.4,98.4
71,20071101214539,154.8,-6.8,11,1.27,-0.77,-0.49,1.57,-1.08,0.67,17,5.4,96.2
72,20071116075220,151.8,-5.8,15,6.62,-5.76,-0.86,7.29,1,-2.80,16,5.2,98.4
73,20071120125259,155.8,-7.2,51,1.08,-1.08,-0.01,-0.18,0.28,0.07,18,6,89.1
74,20071124134838,152.2,-4.2,7,-0.78,1.35,-0.57,-0.57,-0.81,0.26,17,5.4,90.4
75,20071203223312,148.8,-6.8,15,2.72,-2.73,0.01,2.03,-0.13,-0.09,17,5.6,99.7
76,20071210121328,144.4,-3.4,3,0.67,-1.20,0.53,0.92,-1.33,-0.06,17,5.4,62.7
77,20080101191308,147.2,-6.0,43,4.82,-3.93,-0.89,0.64,-1.20,1.62,17,5.7,87.4
78,20080203171024,149.8,-6.6,35,1.17,-1.24,0.07,0.49,0.04,0.02,17,5.3,89.9
79,20080314095903,141.6,-3.2,15,4.25,-4.18,-0.06,-1.23,0.68,1.96,16,5,72.5
80,20080319115552,155.4,-7.2,23,8.17,-6.86,-1.32,6.41,-3.16,4.86,16,5.3,75.6
81,20080503190145,155.2,-6.6,31,3.43,-2.23,-1.20,0.64,-0.92,1.66,17,5.6,99.6
82,20080524132408,156,-7.4,39,2.45,0.67,-3.12,-1.27,-3.66,5.37,17,5.8,84.5
83,20080622131535,157.8,-9.4,11,6.19,-3.15,-3.04,2.62,-5.28,3.88,16,5.2,90.8
84,20080622072205,157.8,-9.2,11,4.57,-2.11,-2.47,1.27,-2.59,2.56,17,5.7,94.1
85,20080625154128,151.8,-5.6,47,3.55,-3.39,-0.16,0.52,-0.05,-0.74,17,5.6,99.6
86,20080711095851,148.2,-3.2,7,-0.49,1.54,-1.05,-0.08,-1.71,2.04,17,5.5,92.2
87,20080720211338,151.4,-3.8,7,0.02,1.78,-1.80,-1.82,-1.20,-0.57,17,5.5,93.1
88,20080725201107,146.8,-6.0,47,1.78,-1.46,-0.33,0.06,0.14,0.6,17,5.4,91.4
89,20080826020626,147.6,-2.8,7,-0.07,-0.15,0.22,-0.10,-1.39,0.76,17,5.3,75.2
90,20080909122250,158.2,-9.6,7,3.45,0.95,-4.40,2.98,4.59,7.5,17,5.9,97.1
91,20081022045151,155,-7.4,3,7.17,-4.32,-2.86,8.65,-8.71,2.51,16,5.3,85.4
92,20081023111530,145.6,-2.4,11,-2.60,-0.46,3.07,2.24,-6.64,5.24,16,5.2,81.2
93,20081023100436,145.8,-2.4,11,-0.17,-1.36,1.53,1.24,-2.17,2.49,18,6.2,72.6
94,20081101011310,149.2,-3.2,15,-2.13,6.11,-3.98,-2.82,-9.29,6.62,17,5.9,99.6
95,20081217080957,148,-7.2,7,0,0.26,-0.26,-0.78,1.24,-0.09,17,5.3,95.7
96,20090108214704,153,-4.8,35,-0.01,6.28,-6.27,-3.18,-1.60,-4.20,16,5.2,98.3
97,20090208153437,147.8,-6.4,35,2.53,-2.21,-0.33,0.82,-0.05,0.52,17,5.5,85.2
98,20090214202911,151.8,-5.6,35,1.2,-1.13,-0.07,0.52,0.1,-0.27,17,5.3,99.3
99,20090303011937,151.4,-3.8,7,-0.76,1.46,-0.70,-0.48,-1.00,0.39,17,5.4,99.3
100,20090322193420,151.8,-5.4,31,9.86,-9.44,-0.42,6.1,2.73,-4.20,16,5.3,81.2
101,20090322193420,151.8,-5.6,35,1.21,-1.07,-0.13,0.51,0.13,-0.42,17,5.3,96.5
102,20090324232827,151.8,-5.4,43,5.42,-4.95,-0.47,1.81,0.83,-1.01,17,5.8,90.2
103,20090401035501,144.4,-3.2,3,-0.56,0.98,-0.42,-0.15,-6.30,4.1,18,6.4,90.2
104,20090415182633,154,-6.2,31,8.78,-2.74,-6.05,-2.93,-0.40,3.9,16,5.2,81.8
105,20090416004324,154.2,-6.8,3,2.77,-1.17,-1.60,9.25,-6.26,0.99,17,5.9,90.9
106,20090530195643,149.8,-6.6,15,5.07,2.08,-7.15,4.09,-2.73,2.78,16,5.2,77.4
107,20090604010342,146.6,-6.2,31,7.96,-8.30,0.34,5.21,-4.22,0.77,16,5.3,87.2
108,20090715201043,150.6,-3.4,15,-0.61,1.26,-0.65,0.59,-0.78,1.41,18,6.1,97.5
109,20090725014224,155,-6.8,39,6.81,-3.69,-3.11,0.54,-1.02,3.83,17,5.8,88.6
110,20090727123418,151.8,-5.8,19,6.34,-7.16,0.82,5.65,-0.66,-2.10,16,5.2,81.4
111,20090729213304,152.8,-5.4,27,1.09,-1.09,0,1.2,0.17,-0.15,17,5.4,97.3
112,20090810174625,143.2,-3.2,7,3.26,-3.03,-0.23,4.65,-1.97,1.14,17,5.7,94.5
113,20090817152103,154.6,-6.8,3,0.18,-0.28,0.1,1.46,-0.63,0.11,17,5.3,85.3
114,20090818175915,154.6,-6.8,7,0.77,-0.20,-0.57,1.1,-2.14,0.34,17,5.5,99.9
115,20090922043809,142,-3.6,27,-0.90,-1.46,2.36,1.07,-0.43,0.34,17,5.5,93.5
116,20091009224956,157.6,-9.4,7,1.38,-1.10,-0.28,0.5,-1.80,1.22,17,5.5,97.8
117,20100103041140,146,-5.4,43,5.05,-0.88,-4.18,1.96,-2.97,1.98,17,5.8,99.4
118,20100103214804,157.6,-9.0,7,7.76,-2.66,-5.10,4.79,-5.69,2.91,18,6.6,85.8
119,20100103223629,157.4,-8.8,7,3.47,-1.33,-2.13,1.8,-2.90,1.39,19,7,88
120,20100104142419,157.2,-8.6,15,7.36,-2.29,-5.08,3.45,-2.67,4.79,16,5.2,76.5
121,20100104041748,157.6,-9.2,7,1.88,-0.67,-1.22,0.71,-1.04,0.9,17,5.5,99.9
122,20100104112821,157.2,-8.6,7,3.84,-2.26,-1.59,4.58,-2.76,2.08,17,5.8,96.7
123,20100105131143,157.8,-9.4,7,5.64,-3.10,-2.54,4.88,-4.06,2.71,17,5.8,97.7
124,20100105121534,157.8,-9.2,11,1.29,-0.73,-0.56,0.45,-0.59,0.69,19,6.7,95
125,20100109070432,157.6,-9.4,7,3,0.98,-3.99,-0.05,-2.50,8.18,16,5.2,46.6
126,20100109055133,157.8,-9.2,7,0.21,0.26,-0.48,0.55,0.37,2.28,18,6.1,98.7
127,20100117094642,152.8,-6.2,3,-2.26,2.28,-0.02,-1.53,-0.05,-0.27,17,5.5,97.1
128,20100119001748,158.2,-9.0,3,-2.59,0.63,1.96,0.65,3.75,1.92,17,5.7,89.6
129,20100124141900,157.8,-9.2,7,0.23,-0.03,-0.20,-0.14,0.86,1.45,17,5.3,68.6
130,20100201222817,154.4,-6.4,35,1.82,-0.87,-0.96,0.59,-0.03,1.03,18,6.1,96.5
131,20100210071834,154.8,-7.4,3,0.93,-0.52,-0.42,3.51,-2.52,0.34,17,5.6,94.3
132,20100312032249,157.6,-9.2,7,0.6,3.02,-3.62,-0.56,-0.33,7.43,16,5.1,87.1
133,20100410061613,145.8,-4.8,11,-5.43,-0.98,6.41,3.86,-4.93,7.71,16,5.2,98.9
134,20100602092854,149.4,-6.4,35,7.83,-7.83,0,1.27,1.83,-1.17,17,5.9,96.3
135,20100619112246,150.6,-3.2,11,-0.63,1.15,-0.52,-0.51,-0.62,0.02,17,5.3,91.5
136,20100620102133,146.8,-6.2,47,1.24,-1.02,-0.21,-0.15,0.05,0.27,17,5.3,78.6
137,20100707091335,154.4,-6.4,31,1.07,-0.41,-0.65,0.26,-0.13,0.46,17,5.3,86.7
138,20100718130411,150.6,-6.4,31,2.85,-0.01,-2.83,-0.18,-0.26,-0.39,19,6.9,97.9
139,20100718133460,150.4,-6.2,35,6.74,-6.90,0.16,3.23,1,0.13,19,7.2,99.4
140,20100719030111,150.2,-6.8,15,6.76,-6.26,-0.50,5.05,-1.31,-0.46,16,5.2,83.7
141,20100720235433,141.2,-2.8,19,6.3,-5.08,-1.22,-0.42,1.87,2.91,16,5.1,99.4
142,20100720203108,150.4,-6.4,27,1.4,-1.26,-0.13,0.46,0,-0.47,17,5.4,97
143,20100720191822,150.8,-6.4,35,3.29,-3.24,-0.05,1.15,-0.18,-0.38,18,6.3,98.3
144,20100731042820,150.4,-6.4,27,0.71,0.53,-1.24,0.42,-0.37,-0.04,17,5.3,66.4
145,20100804220143,150.8,-6.2,31,2.16,-2.11,-0.05,0.92,-0.01,-0.39,19,6.8,99.1
146,20100805050922,150.4,-6.6,31,0.99,-1.08,0.09,0.34,-0.08,-0.17,17,5.3,82.6
147,20100805050922,150.4,-6.4,31,1.02,-1.07,0.05,0.33,-0.08,-0.21,17,5.3,87.6
148,20100814103559,151,-6.2,39,1.23,-1.08,-0.15,0.26,-0.01,-0.18,17,5.3,81.1
149,20100820084733,154.2,-6.8,3,0.86,-0.40,-0.46,2.16,-1.65,0.33,17,5.5,91.5
150,20100820175615,154.2,-6.8,3,0.98,-0.41,-0.58,2.65,-1.82,0.39,18,6.2,90.8
151,20100903022910,150,-6.4,31,1.61,-1.65,0.05,0.53,0.19,-0.07,17,5.4,96.2
152,20100923125308,151.8,-6.2,15,2.11,-1.91,-0.19,1.35,0.15,-0.34,17,5.5,89.6
153,20101005192203,151.2,-3.8,11,-0.44,1.23,-0.79,-0.65,-0.87,0.16,17,5.4,99.2
154,20101021110030,151,-6.2,19,0.3,-0.97,0.67,1.37,0.7,-0.04,17,5.4,63.2
155,20101028031726,153.8,-5.6,51,1.06,-0.12,-0.94,1.72,-3.58,1,17,5.6,76.9
156,20101031163849,150.4,-6.6,7,-3.55,3.19,0.36,-3.37,0.22,-0.16,17,5.7,85.8
157,20101101051634,150.4,-6.8,35,5.06,-4.92,-0.13,7.6,-1.03,-3.22,16,5.2,96.9
158,20101102063955,151.6,-5.6,47,5.41,-5.11,-0.30,1.38,-0.09,-1.35,17,5.8,99.3
159,20101111202958,154.8,-6.4,43,1.91,-0.90,-1.00,0.16,0.6,1.02,17,5.5,92.8
160,20101202031209,149.8,-6.2,43,7.37,-7.82,0.45,2.46,2.09,0.07,18,6.5,97.8
161,20101212145310,150.2,-6.6,11,7.1,-7.04,-0.06,7.65,-2.58,0.31,16,5.2,93.6
162,20110216021537,149.4,-6.2,35,2.05,-2.09,0.05,0.3,0.23,0.03,17,5.5,98.3
163,20110304040748,157.4,-9.2,7,1.04,-0.41,-0.63,0.72,0.12,2.2,17,5.5,48.7
164,20110319161157,149.6,-6.4,43,8.44,-8.42,-0.03,0.21,-0.46,-0.50,16,5.2,99.5
165,20110430054535,148.8,-3.6,3,-0.54,3,-2.46,-1.61,-3.55,2.39,17,5.7,96
166,20110515232504,155.2,-7.0,7,0.84,-0.76,-0.09,1.04,-0.78,0.17,17,5.3,83.7
167,20110518185125,147.8,-6.6,7,-1.17,0.38,0.8,0.78,0.18,1.13,17,5.4,64.1
168,20110520194316,147,-7.4,3,-1.24,0.16,1.08,-7.70,3.79,-2.50,17,5.8,77.1
169,20110605070209,152,-3.8,3,-0.52,1.48,-0.97,-1.21,-1.22,-0.38,17,5.4,80
170,20110616000337,151.2,-6.2,11,-0.36,-1.25,1.61,2.87,-1.46,0.32,18,6.2,44.9
171,20110617031216,151.2,-6.4,3,-0.66,0.52,0.14,-1.17,0.99,-0.32,17,5.3,96.9
172,20110701162546,147.8,-6.8,3,-1.48,0.52,0.96,0.66,6.57,1.34,17,5.7,94.4
173,20110711002725,146.4,-3.4,7,-4.10,2.46,1.64,1.71,-5.33,6.69,16,5.2,93.1
174,20110725005050,150.6,-3.2,7,-0.93,3.64,-2.71,-1.42,-2.10,0.47,18,6.3,95.6
175,20110726174050,150.6,-3.2,11,-2.08,-0.72,2.8,2.44,-6.44,8.81,16,5.2,87.2
176,20110731233858,144.8,-3.6,7,-0.09,0.1,-0.01,0.98,-5.12,7.27,18,6.5,80.9
177,20110803223923,148.2,-5.0,3,2.94,-2.02,-0.92,-3.33,-0.25,2.73,17,5.7,97.4
178,20110810180615,155.6,-7.2,11,7.69,-5.20,-2.49,5.89,-2.76,2.99,16,5.2,88
179,20110812163036,148.6,-3.4,11,-5.21,7.55,-2.34,0.63,-6.31,7.35,16,5.3,98.2
180,20110821130408,151,-6.0,47,5.69,-5.53,-0.16,1.15,0.67,-0.88,17,5.8,98
181,20110831104648,153.2,-6.2,7,-2.70,0.69,2.01,-0.02,1.3,-0.51,17,5.6,63.5
182,20110912224430,144.2,-3.4,3,6.18,-6.34,0.16,1.63,2.17,2.65,17,5.8,99.2
183,20111003085749,152.6,-5.4,27,7.2,-6.76,-0.44,5.42,1.28,-1.00,16,5.2,93.5
184,20111014033515,148.4,-6.8,35,4.73,-1.06,-3.67,2.17,1.29,-1.83,18,6.4,85.5
185,20111018050506,151,-6.2,31,1.04,-1.01,-0.03,0.46,-0.06,-0.23,18,6,99.6
186,20111030021038,144.4,-4.6,19,5.47,-4.08,-1.38,-4.33,3.34,3.6,16,5.2,74.6
187,20111107044436,149.8,-3.6,15,-0.57,1.31,-0.74,-0.19,-0.87,0.54,17,5.4,96.2
188,20111120163140,142.4,-2.8,7,1.13,-0.41,-0.72,0.26,0.7,0.9,17,5.3,99.7
189,20111121034837,150.8,-3.2,15,-0.44,1.22,-0.77,0.07,-0.39,0.18,17,5.3,70.5
190,20111128122647,153.6,-5.8,31,1.53,-0.92,-0.61,0.89,-0.05,0.59,18,6.1,71
191,20120202093216,149.8,-6.8,7,-0.01,1.88,-1.87,0.6,-0.71,-0.76,17,5.5,92.7
192,20120314211310,151,-6.0,43,2.17,-2.00,-0.16,0.68,0.11,-0.36,18,6.2,91.7
193,20120404202730,152.2,-4.2,7,-0.90,0.86,0.04,-1.39,0.83,-0.27,17,5.4,99.6
194,20120428192103,152.2,-5.6,23,1.69,-1.55,-0.13,1.51,0.23,-0.66,17,5.5,92.8
195,20120615084331,146.4,-3.4,11,-0.63,0.59,0.04,0.29,-0.79,1.12,17,5.3,93.5
196,20120707033527,153.2,-4.8,55,3.99,0.73,-4.72,-2.02,-0.84,0.14,17,5.7,91.3
197,20120722070212,149.8,-4.8,3,-0.86,3.05,-2.18,2.02,-2.01,0.67,17,5.6,92
198,20120728200356,153.2,-4.8,51,5.07,-5.19,0.12,4.11,2.24,0.73,18,6.5,82.2
199,20120801204339,144.8,-4.4,39,0.61,-1.34,0.73,-0.47,0.87,0.28,17,5.4,99.9
200,20120802095641,153.2,-5.0,51,1.29,-1.29,0,0.95,0.56,0.05,18,6.1,82.1
201,20120927235348,157.4,-9.0,7,3.5,-0.90,-2.60,1.17,-3.30,1.41,17,5.7,93.8
202,20120928232231,157.6,-9.2,3,0.15,-0.02,-0.13,0.55,-1.12,0.22,17,5.2,79.5
203,20121106142035,149,-3.6,15,-0.14,1.07,-0.93,0.64,-0.70,1.41,17,5.4,75.4
204,20121114234155,151.8,-6.0,11,2.02,-1.59,-0.43,0.79,0.62,-0.61,17,5.5,83.2
205,20121115082148,148.4,-3.4,11,-1.44,6.15,-4.71,0.48,-3.38,5.64,17,5.8,99.9
206,20121119094434,151.8,-6.0,15,-9.46,4.54,4.91,-1.86,-6.96,5.05,17,5.9,91.4
207,20121129111021,145.6,-3.4,11,-0.60,0.17,0.44,0.46,-1.02,1.08,18,6,74
208,20130201021722,147.8,-7.0,3,-1.31,-3.94,5.25,4.72,6.54,1.48,17,5.9,60.8
209,20130302214722,145.2,-3.4,3,0.21,-0.19,-0.02,0.09,-1.24,1.1,17,5.3,91.9
210,20130305060634,152.6,-5.4,15,2.63,-2.90,0.27,3.51,0.47,-0.73,17,5.7,82.6
211,20130310164918,151.6,-5.6,59,3.64,-3.52,-0.12,0.58,-0.46,-1.10,17,5.7,94.8
212,20130310225151,148.4,-6.8,15,-0.10,-1.24,1.34,1.2,-0.83,6.22,18,6.4,93.4
213,20130414013222,154.6,-6.8,23,5.51,-2.89,-2.62,3.53,-1.77,2.39,18,6.4,85.4
214,20130416100023,154.4,-6.8,23,3.39,-0.44,-2.95,0.8,-2.64,0.96,17,5.7,94.6
215,20130416225526,142.6,-3.2,15,4.63,-1.97,-2.66,1.07,2.79,4.82,18,6.4,79.3
216,20130420034201,152.2,-5.2,43,2.99,-2.67,-0.32,1.03,0.15,-0.83,17,5.6,95.5
217,20130423231442,152.2,-4.0,7,-2.43,7.83,-5.40,-2.51,-3.28,0.15,18,6.5,79.9
218,20130619065237,151.2,-3.8,3,-0.73,1.9,-1.16,-1.47,-1.53,0.29,17,5.5,89.3
219,20130624080139,148.8,-6.8,31,2.27,-2.79,0.52,1.98,-0.40,0.01,17,5.6,72.9
220,20130624095543,148.8,-6.8,15,2.33,-2.29,-0.04,1.45,0.05,-0.13,17,5.5,97.3
221,20130704171560,155.6,-7.4,39,1.24,-0.82,-0.42,-0.08,-0.22,0.75,18,6,84.1
222,20130710171646,149,-5.0,3,-0.48,0.89,-0.40,0.92,-0.30,1.38,17,5.4,81.6
223,20130716093554,154.6,-6.6,39,7.95,-4.24,-3.71,1.25,0.8,4.1,17,5.9,97
224,20130902043016,154.8,-7.0,39,8.74,-4.41,-4.33,0.66,0.29,4.51,17,5.9,98
225,20130918205330,144.2,-3.4,3,0.24,-0.07,-0.16,0.19,-1.06,2.06,17,5.4,73.9
226,20131016103058,154.8,-6.8,39,1.38,-0.71,-0.67,0.09,0.14,0.79,19,6.7,88.4
227,20140125170004,155.8,-8.2,23,0.92,0.4,-1.32,0.75,-0.28,0.94,17,5.4,61.9
228,20140209145639,154.2,-6.2,39,8.36,-3.75,-4.60,0.05,1.5,4.41,17,5.9,97.3
229,20140311220309,148.6,-3.6,19,-0.10,1.32,-1.22,-0.25,-0.53,1.26,18,6.1,89.2
230,20140320184413,152.8,-5.4,15,1.32,-1.27,-0.05,1.89,0.05,-0.39,17,5.5,99.5
231,20140320184413,152.8,-5.4,15,1.29,-1.24,-0.04,1.97,0.04,-0.39,17,5.5,99.6
232,20140320211509,152.8,-5.6,27,3.08,-3.08,0,3.03,0.34,-0.70,17,5.7,94.1
233,20140331134057,147.2,-8.4,3,-0.95,0.87,0.08,-3.65,4.01,-1.91,17,5.7,56.7
234,20140405033436,142,-3.6,23,-0.74,-4.89,5.63,2.4,-2.67,3.32,16,5.1,93.9
235,20140411125516,154.8,-7.2,19,2.02,-0.96,-1.06,1.03,-1.14,0.96,17,5.5,96.3
236,20140411143342,155,-6.8,39,-1.67,1.11,0.55,0.71,-3.38,0.26,17,5.6,43.6
237,20140411081645,155,-7.2,19,3.64,-2.33,-1.32,2.17,-1.53,1.5,18,6.3,89.5
238,20140411070723,155,-7.0,39,4.03,-2.20,-1.83,-0.18,-0.12,1.91,19,7,94.6
239,20140412155926,155,-7.6,3,2.76,-1.66,-1.10,9,-7.27,1.18,17,5.9,97.2
240,20140412052423,155.2,-7.4,11,1,-0.82,-0.18,0.73,-0.48,0.37,18,6,97.3
241,20140419010403,155,-7.0,35,7.77,-5.25,-2.52,1.87,-1.50,3.64,18,6.5,99.9
242,20140419132760,154.6,-7.2,31,1.26,-0.68,-0.58,0.48,-0.31,0.65,20,7.3,97.4
243,20140420041730,154.6,-7.2,15,2.5,-1.92,-0.59,2.62,-1.64,0.97,17,5.6,95.8
244,20140420001558,155.4,-7.2,15,1.57,-0.97,-0.60,0.62,-0.59,0.64,18,6.1,86.5
245,20140507042033,154.8,-7.0,3,1.26,-8.77,7.51,4.34,4.35,0.86,17,5.9,95.1
246,20140704150027,152.8,-6.4,15,-5.05,3.73,1.32,-2.10,0.7,0.24,18,6.4,50.1
247,20140713200035,151.2,-4.4,3,-2.33,7.22,-4.89,-8.61,-8.02,0.5,17,6,95.9
248,20140715094457,151.4,-4.6,7,-1.28,4.19,-2.91,-1.81,-3.04,1.04,17,5.7,98.8
249,20140715103029,151.4,-4.6,15,-0.46,3.38,-2.92,-0.93,-2.51,1.55,17,5.7,86.9
250,20140715163900,151.4,-4.6,7,-1.40,4.01,-2.60,-2.22,-3.25,1.12,17,5.7,96.2
251,20140729132740,146.6,-3.4,15,-0.36,-0.17,0.53,0.47,-1.16,1.14,18,6,77.3
252,20140730160058,155,-7.6,3,0.47,-0.32,-0.15,1.87,-0.79,0.15,18,6.1,93.5
253,20140803044848,146.6,-3.2,23,-2.05,-0.55,2.6,1.47,-7.32,5.62,16,5.2,93.6
254,20140813055436,145.4,-3.2,3,-0.33,-0.01,0.34,6.24,-8.43,1.98,17,5.9,65.4
255,20140821021131,150.6,-5.2,7,-2.59,9.22,-6.63,-1.62,-4.52,3.06,17,5.9,89
256,20140822173924,154.4,-7.6,3,-3.36,4.27,-0.91,-6.03,8.15,-3.30,16,5.2,83.6
257,20140822142949,147,-6.8,3,1.41,-0.60,-0.81,1.07,-3.68,1.36,17,5.6,91
258,20140925091350,156.4,-9.4,7,-0.20,0.25,-0.05,0.01,-0.14,1.32,18,5.9,73
259,20140930192348,153.2,-4.2,19,3.53,3.59,-7.12,-3.70,-2.55,3.73,16,5.2,98.3
260,20141019185832,150.8,-3.2,11,-1.50,3.12,-1.61,1.27,-3.02,6.97,16,5.1,99.5
261,20141107033355,148.4,-6.4,39,8.63,-8.32,-0.31,1.58,-0.25,0.28,18,6.6,93.1
262,20141207012202,154.4,-6.6,7,3.56,-0.87,-2.69,3.29,-4.69,1.71,18,6.4,96
263,20141209023331,154.4,-6.4,15,1.07,-0.66,-0.41,-0.70,0.32,0.34,17,5.3,72.9
264,20150213170204,148.8,-3.4,23,-0.88,1.11,-0.23,0.55,-1.11,1.52,17,5.4,83.5
265,20150307221856,151.8,-6.6,39,2.36,-0.56,-1.80,-1.29,0.54,-1.70,17,5.6,92.6
266,20150329234831,152.8,-5.4,31,1.14,-1.06,-0.07,0.92,0.07,-0.26,20,7.3,97.1
267,20150331121824,152.4,-5.0,43,9.34,-9.09,-0.25,4.02,0.43,-1.87,17,5.9,97.9
268,20150403192224,153.2,-5.2,27,3.34,0.85,-4.19,1.99,0.66,-1.61,16,5,83.6
269,20150403192224,153,-5.6,23,3.58,0.41,-3.98,1.88,0.62,-1.99,16,5,80.4
270,20150403211754,147.8,-6.4,35,8.27,-6.96,-1.31,2.06,-0.54,2.09,17,5.9,85.4
271,20150415102206,151.4,-3.6,7,-0.62,1.28,-0.66,0.19,-0.90,1.12,17,5.4,97.3
272,20150421112108,150,-6.4,39,1.58,-1.59,0.01,0.4,0.18,-0.20,17,5.4,97.5
273,20150430104502,151.8,-5.6,35,9,-7.39,-1.61,2.21,1.36,-3.12,18,6.6,94.4
274,20150501080603,151.8,-5.6,47,1.65,-1.47,-0.18,0.2,-0.11,-0.50,19,6.7,97.2
275,20150503234055,151.8,-5.6,31,4.97,-4.57,-0.40,2.69,0.55,-1.27,17,5.8,98.4
276,20150503234056,151.8,-5.6,31,4.88,-4.56,-0.32,2.69,0.52,-1.38,17,5.7,97.3
277,20150503223239,151.8,-5.8,19,5.68,-5.65,-0.04,5.53,-0.10,-1.57,17,5.8,96.3
278,20150505081657,152.2,-6.0,7,2.71,-2.25,-0.46,2.27,0.77,-0.95,17,5.6,97.1
279,20150505014406,152.2,-5.4,31,7.88,-6.61,-1.27,1.98,1.06,-3.23,19,7.2,94
280,20150506031709,152.6,-6.0,3,0.95,-0.29,-0.65,2.26,-0.93,0.11,17,5.5,63.2
281,20150507113259,154.4,-7.2,3,-6.09,5,1.09,5.42,0.46,-2.28,16,5.2,83.5
282,20150507071019,154.6,-7.4,3,-2.04,1.58,0.46,-2.42,1.83,-0.90,19,6.9,99.3
283,20150508090704,152.6,-5.8,11,2.17,-1.84,-0.34,1.67,0.57,-0.31,16,4.9,79.7
284,20150508075206,150,-6.4,39,7.82,-7.96,0.14,1.84,0.83,-1.04,17,5.9,94.6
285,20150518170452,154.4,-7.4,3,-1.88,1.33,0.56,-4.19,3.77,-0.97,17,5.7,97.6
286,20150523192817,152.6,-5.0,35,5.37,-4.80,-0.58,4.66,0.91,-1.62,17,5.8,98
287,20150610154646,151.8,-4.2,3,-2.21,6.43,-4.22,-1.77,2.58,0.41,16,5.1,80.8
288,20150613070858,143.8,-3.2,3,1.03,-0.68,-0.34,2.45,-1.72,0.49,17,5.5,99.8
289,20150627122402,153.4,-5.4,7,3.15,0.25,-3.40,-1.33,-0.14,-0.86,16,5,97
290,20150630033929,151.6,-5.8,43,1,-1.01,0,0.17,-0.08,-0.29,18,5.9,87.5
291,20150710041242,158.4,-9.6,3,0.14,-0.28,0.14,-0.59,-0.16,1.05,19,6.6,99.9
292,20150810042431,157.8,-9.4,11,0.47,1.07,-1.54,-2.06,-0.75,7.52,17,5.8,99.3
293,20150810041215,158.2,-9.4,7,1.73,0.92,-2.65,-1.65,-1.61,8.18,18,6.5,79.9
294,20150812184924,157.8,-9.4,7,0.67,1.08,-1.75,-1.16,-1.23,5.93,18,6.4,94.5
295,20150816210509,154,-6.0,43,4.08,-1.39,-2.68,1.28,-3.07,2.28,16,5,92
296,20150912221607,147.4,-6.4,31,1.89,-1.81,-0.08,0.11,-0.01,0.47,17,5.5,95.7
297,20150916140322,151.6,-6.4,11,-1.04,0.7,0.34,-0.66,-0.51,0.24,18,6,66.7
298,20151104070631,149.6,-3.6,7,-1.75,6.46,-4.71,0.07,-2.51,3.15,16,5.1,84
299,20151104054310,149.8,-3.6,11,-1.95,5.73,-3.78,3.81,-2.69,3.95,16,5.2,97.9
300,20151104055227,149.6,-3.6,7,-0.89,1.84,-0.94,1.01,-1.11,1.47,17,5.5,87.9
301,20151105163237,150.6,-3.6,15,-0.53,1.43,-0.90,-0.04,-0.83,0.74,17,5.4,98.5
302,20151118183104,158.2,-9.6,23,1.44,-0.44,-1.00,0.12,-1.71,1.03,19,6.8,99.8
303,20151229015140,154.6,-6.6,31,3.43,-0.96,-2.48,-3.53,1.59,1.99,17,5.7,92.7
304,20160126031020,153.2,-5.4,19,-1.10,-0.27,1.37,0.55,0.06,0.14,18,6,98.7
305,20160130120246,147,-3.4,15,-0.56,0.75,-0.19,0.47,-1.18,1.82,17,5.4,83.1
306,20160131025004,147,-3.0,7,2.87,-2.55,-0.32,1.08,0.33,-0.58,17,5.6,88.1
307,20160208161912,154.6,-6.8,39,5.05,-1.98,-3.07,0.84,-2.24,1.6,18,6.4,68.6
308,20160303215759,148.6,-3.4,19,-1.54,1.78,-0.24,0.17,-1.37,1.53,17,5.5,97.5
309,20160318003124,153,-5.0,43,0.52,2.11,-2.64,-0.41,-0.94,-0.57,17,5.5,50.3
310,20160328035659,151.2,-4.4,7,-0.46,1.12,-0.66,-0.70,-0.69,-0.04,17,5.3,93.2
311,20160401192455,144.8,-3.4,15,-0.59,0.1,0.49,0.89,-0.82,2.07,18,6.1,87.7
312,20160409084235,147.8,-6.0,27,-1.80,-3.90,5.7,0.45,-0.48,3.1,16,5.1,48.4
313,20160410042159,151.2,-4.6,7,-3.40,6.26,-2.85,-5.84,-5.96,0.79,16,5.2,98.6
314,20160420104155,153.2,-5.6,19,1.71,-2.07,0.35,3.56,-0.02,0.04,16,4.9,83.2
315,20160421142811,142.8,-3.8,35,-5.90,-1.66,7.56,-4.50,-0.64,3.45,16,5.2,96.7
316,20160527150341,152.2,-5.2,39,5.09,-4.50,-0.59,0.79,2.62,-2.60,16,5.1,99.7
317,20160725195001,151.2,-4.2,3,-0.64,1.67,-1.03,-2.20,-2.48,0.29,17,5.6,96.2
318,20160726063128,151.4,-3.6,7,-4.26,8.05,-3.79,0.54,-4.27,2,16,5.2,97.4


==> anc/sphm/vignettes/reproduce_earthquakes.qmd <==
---
title: "Mobius Regression of Earthquake Moment Tensors"
subtitle: "Shallow Earthquakes Regions 2 - 4"
format:
  pdf:
    toc: true
    number-sections: true
    fig-width: 6.5
---

# Preparation
```{r setup, include=FALSE}
knitr::opts_chunk$set(echo = TRUE, cache = TRUE)
library(ggplot2)
library(dplyr)
library(GGally)
library(patchwork)
library(sphm)
library(sf)
library("rnaturalearth")
library("rnaturalearthdata")
library(kableExtra)
packageVersion("sphm")
```

## Raw Data
This data is copied directly from Hejrani et al (2017) Table 1.

```{r}
raw=read.table(file="./papua20240709.csv",
               header=T,sep=",", numerals = "warn.loss",
               colClasses = c(Origin.Time = "character"))
head(raw) %>%
  mutate(Origin.Time = paste0(substr(`Origin.Time`, 1, 6),"..")) %>%
  rename(Lon = Longitude,
         Lat = Latitude) %>%
  knitr::kable() %>%
  kableExtra::kable_styling(font_size = 8)
```

In this raw data:

+ `Origin.Time`. Hejrani references the GCMT project for origin times. Though not explicitly in Hejrani et al (2017), it seems this column is the format that GCMT uses for modern earthquakes, which is XYYYYMMDDhhmmZ where X is the type of data used, Z is for distinguishing events at the same time (day?) and the stuff in between ti time.
+ `Number` relates uniquely to increasing origin time.
+ `Lon` and `Lat` are the Longitude and Latitude of the earthquake
+ `Depth` is the depth (in kilometres) of the earthquake
+ `M**` are scaled elements of the earthquake moment tensors where `r`, `t`, `f` represent basis directions.
+ `Mw * 10^Exp` is a magnitude.
+ `Dcper` is related to how close the earthquake is a to a pure double-couple.

For later lets record the names of the `M**` columns in the same order as the symmetric-matrix vectorisation function `vech`:

```{r}
elementnames <- c("Mrr", "Mrt", "Mrf",
                  "Mtt", "Mtf",
                  "Mff")
```

## Transform to $S^4$
### Enforce Trace=0 and Scale=1
The moment tensors have traces that are nearly 0.

```{r}
traces <- rowSums(raw[, c("Mrr", "Mtt", "Mff")])
traces %>%
  tibble::enframe(value = "trace") %>%
  ggplot() +
  geom_histogram(aes(x = trace), bins = 30) +
  geom_rug(aes(x = trace))
```

Here I'll make the trace exactly zero.

```{r}
stddf <- raw %>%
  mutate(Mff = -Mrr - Mtt)
```

Now we scale the moment tensors to have a Frobenius norm of 1. The function `gettr2()` below is a fast way to compute the square of the Frobenius norm without winding the 6 `M**` columns up into individual 3 x 3 matrices.
```{r tr2}
gettr2 <- function(ms){
  I2 <- ms[, 1] * ms[, 4] + ms[, 4] * ms[, 6] + ms[,1] * ms[,6] -
    ms[, 2]^2 - ms[, 5]^2 - ms[,3]^2
  I1 <- ms[, 1] + ms[, 4] + ms[, 6] #trace
  tr2 <- I1^2 - 2*I2
  return(tr2)
}
Fnorm <- sqrt(gettr2(stddf[, elementnames]))
stddf <- stddf %>%
  mutate(Fnorm = Fnorm) %>%
  mutate(across(starts_with("M"), ~.x/Fnorm))
```

Lets verify the result of these transformations on the first earthquake.

```{r}
elementvalues <- unlist(stddf[1, elementnames])
tmpM <- matrix(NA, 3, 3)
tmpM[lower.tri(tmpM, diag = TRUE)] <- elementvalues
tmpM[upper.tri(tmpM)] <- t(tmpM)[upper.tri(tmpM)]
colnames(tmpM) <- rownames(tmpM) <- c("r", "t", "f")

elementvalues
tmpM
sqrt(sum(tmpM^2))
sum(diag(tmpM))
```

The trace and norm are exactly 0 and 1 as desired.

### Moment Tensors as Unit Vectors in $R^5$
The diagonal elements must sum to zero, which puts them on a plane through the origin.
I'll use the Helmert submatrix to express these diagonal elements with respect to an orthonormal basis on this plane. The plane is two dimensions, so I'll call these new coordinates `s1` and `s2`.

```{r}
H <- rbind(c(1,-1, 0), c(1,1,-2))
H <- H/sqrt(rowSums(H^2))
diagproj <- t(H %*% t(stddf[, c("Mrr", "Mtt", "Mff")]))
colnames(diagproj) <- c("s1", "s2")
```

I'll scale the off diagonal elements by $\sqrt{2}$ because off-diagonal elements are counted twice in the Frobenius norm.

```{r}
offdiag <- stddf %>%
  mutate(sMrt = sqrt(2) * Mrt,
         sMrf = sqrt(2) * Mrf,
         sMtf = sqrt(2) * Mtf) %>%
  select(sMrt, sMrf, sMtf)
```

Combined these are unit vectors in $R^5$
```{r}
sqrt(rowSums(cbind(diagproj, offdiag)^2))
```

Lets add these unit vectors into full data frame
```{r}
s4df <- bind_cols(diagproj, offdiag, raw)
```

## Hejrani et al (2017)'s Regions
Here I have captured the regions from Fig 16 of Hejrani et al (2017) by visual assessment.
```{r}
ptmatrix <- function(xmin, xmax, ymin, ymax){
  matrix(c(xmin, ymax,   
           xmax, ymax,
           xmax, ymin,
           xmin, ymin,
           xmin, ymax), byrow = TRUE, ncol = 2)
}

regions <- st_sfc(st_polygon(list(ptmatrix(141, 144, -4, -2))),
                  st_polygon(list(ptmatrix(144, 147.3, -4, -2))),
                  st_polygon(list(ptmatrix(147.3, 150.3, -4, -2.5))),
                  st_polygon(list(ptmatrix(150.3, 152.5, -4.1, -3))),
                  st_polygon(list(ptmatrix(146.1, 151.5, -7.1, -5.7))),
                  st_polygon(list(ptmatrix(151.5, 153.5, -6.8, -4.7))),
                  st_polygon(list(ptmatrix(153.5, 156.7, -8.5, -5))),
                  st_polygon(list(ptmatrix(156.7, 159, -10, -8))),
       crs = 4326)
regions <- st_sf(region = factor(1:8, ordered = TRUE), geom = regions)
```

## Keep Only Shallow Earthquakes in Regions 2-4
The below keeps only earthquakes in regions 2 to 4 with depth smaller than 20.
It assumes that the longitude and latitude are follow the GPS coordinate system.

```{r}
s4df <- sf::st_as_sf(s4df, coords = c("Longitude", "Latitude"), remove = FALSE)
sf::st_crs(s4df) <- 4326
s4df <- st_intersection(s4df, regions) 
s4df <- mutate(s4df, region = as.factor(region))
s4df <- s4df %>% 
  filter(region %in% 2:4) %>%
  filter(Depth <= 20)
nrow(s4df)
```

## $S^4$ Plot Helpers
Below makes circles for plotting the edge of S^4 later.

```{r}
# Create data for the unit circle
theta <- seq(0, 2 * pi, length.out = 100)
circle_df <- data.frame(x = cos(theta), y = sin(theta))
colpairs <- #combn(paste0("Y", 1:5), 2, simplify = FALSE)
expand.grid(paste0("Y", 1:5), paste0("Y", 1:5)) %>%
  filter(Var1 != Var2) %>%
  mutate(Var1 = as.character(Var1), Var2 = as.character(Var2)) %>%
  rowwise() %>%
  mutate(pair = list(c(Var1, Var2))) %>%
  select(pair) %>%
  unlist(recursive = FALSE)
pair_dfs <- lapply(colpairs, function(pair) {
  Aname <- pair[1]
  Bname <- pair[2]
  circle_df %>%
    rename(A = x, B = y) %>%
    mutate(pair1=Aname,
           pair2=Bname,
           pair = paste(pair, collapse = "-"))
})
circle_df_long <- bind_rows(pair_dfs)
```

And the following is useful for orthogonal projection of locations on to pairs of axes:

```{r}
pivot_coordpairs <- function(df, 
                             coordnames = paste0("Y",1:5),
                             colpairs = combn(coordnames, 2, simplify = FALSE)){
  pair_dfs <- lapply(colpairs, function(pair) {
    Aname <- pair[1]
    Bname <- pair[2]
    df %>%
      # copy pair values
      mutate(A = .data[[Aname]],
             B = .data[[Bname]]) %>%
      mutate(pair1=Aname,
             pair2=Bname,
             pair = paste(pair, collapse = "-"))
  })
  pairsdf <- bind_rows(pair_dfs)
  attr(pairsdf, "coordnames") <- coordnames
  pairsdf
}
pairedplotggprep <- function(df){
  # rename circle_df_long to coordnames
  dict <- attr(df, "coordnames")
  names(dict) <-  paste0("Y", 1:length(dict))
  circle_df_long <- circle_df_long %>%
    mutate(
      pair1 = dict[pair1],
      pair2 = dict[pair2],
      pair = paste0(pair1,"-",pair2))
  
  # nicer strip labels
  label_map <- c(
    s1 = "(Mrr - Mtt)/sqrt(2)",
    s2 = "(Mrr + Mtt - 2*Mff)/sqrt(6)",
    sMrf = "Mrf / sqrt(2)",
    sMrt = "Mrt / sqrt(2)",
    sMtf = "Mtf / sqrt(2)",
    Y1 = "Y1",
    Y2 = "Y2",
    Y3 = "Y3",
    Y4 = "Y4",
    Y5 = "Y5",
    r1 = "r1",
    r2 = "r2",
    r3 = "r3",
    r4 = "r4"
  )
  
  #now do plotting prep
  ggplot(data = df, mapping = aes(x=A, y=B)) +
  facet_grid(vars(pair2),
             vars(pair1),
             switch = "both",
             labeller = as_labeller(label_map, label_parsed)) +
  geom_path(data = ~(circle_df_long %>% filter(pair %in% .x$pair)),
            mapping = aes(x=A,y=B),
            inherit.aes = FALSE,
            color = "grey") +
  coord_fixed(xlim = c(-1.01,1.01), ylim = c(-1.01,1.01), expand = FALSE) +
  theme_minimal() +
  theme(strip.text.y = element_text(angle = 90),
        strip.placement = "outside",
        axis.title = element_blank(),
        axis.text = element_blank(),
        axis.line = element_line(arrow = grid::arrow(type = "closed", 
                                                     angle = 10, 
                                                length = unit(10, "points")),
                                 linewidth = 0.2),
        panel.grid = element_blank(),
        legend.position = "bottom")
}
```


## Pairwise Projections of Earthquake Moment Tensors (SI Figure)
```{r}
#| fig.width: 12
#| fig.height: 13
s4df %>%
  pivot_coordpairs(coordnames = c("s1", "s2", "sMrf", "sMrt", "sMtf")) %>%
  pairedplotggprep() +
  geom_point(aes(col = Longitude)) +
  scale_shape_manual(guide = "none", values = c(4, 16)) +
  scale_color_viridis_c()
ggsave("earthq_mtensors.pdf", width = 12, height = 13)
```

## Additional Covariates
For each earthquake we find the distance to the BSSL and also the direction (up to $\pm \pi$) of the fault at this closest point.
This direction is known as the strike in seismology (For BSSL, the fault plane is vertical so strike may as well be below $\pi$).

### Distance to BSSL
Plate information was obtained from github `https://github.com/fraxen/tectonicplates`.

```{r}
#| eval: false
tmp <- paste0("https://github.com/fraxen/tectonicplates/raw/refs/heads/master/PB2002_boundaries.", c("dbf", "prj", "sbn", "sbx", "shp", "shp.xml", "shx")) |>
  lapply(function(x){download.file(x, basename(x))})
```

```{r}
world <- ne_countries(scale = "medium", returnclass = "sf")
tecbound <- st_read("PB2002_boundaries.shp")
mat <- st_intersects(tecbound, st_as_sfc(st_bbox(s4df)))
tecbound <- tecbound[apply(mat, 1, any), ]
tecbound <- tecbound %>%
  mutate(NiceName = case_match(
    Name,
    "NB-SB" ~ "BSSL",
    "NB-MN" ~ "BSSL",
    "MN-SB" ~ "BSSL",
    "NB-SB" ~ "BSSL",
    .default = "Other"
  ))
```

```{r}
dist_BSSL <- tecbound %>%
  filter(NiceName == "BSSL") %>%
  st_union() %>%
  st_distance(s4df) %>%
  drop() %>%
  units::drop_units()
s4df <- s4df %>%
  mutate(dist = dist_BSSL)
```

### Strike of BSSL
The strike (up to $\pm \pi$) of the faults at the closest point to each earthquake.

First need to split the faults into segments
```{r}
tecbound_interest <- tecbound %>%
  filter(NiceName == "BSSL")
teccoords <- tecbound_interest %>%
  st_coordinates()
strike <- teccoords %>%
  as_tibble() %>%
  tibble::rowid_to_column() %>%
  st_as_sf(coords = c("X", "Y"), crs = st_crs(tecbound)) %>%
  lwgeom::st_geod_azimuth() %>%
  units::drop_units()
# make strike between 0 and 2pi
strike[which(strike < 0)] <- strike[which(strike < 0)] + 2*pi
# get segments as sf objects
segs <- cbind(teccoords[-nrow(teccoords), c("X", "Y")], teccoords[-1, c("X", "Y")]) %>%
  apply(1, function(vec){
    st_linestring(matrix(vec, 2, 2, byrow = TRUE))
  }, simplify = FALSE) %>%
  st_as_sfc(crs = st_crs(tecbound))
segs <- st_sf(strike = strike, fault = teccoords[-nrow(teccoords), "L1"], geometry = segs)
# remove the bearings corresponding to jumping between faults
segs <- segs[teccoords[-nrow(teccoords), "L1"] - teccoords[-1, "L1"] >= -0.5, ]

# L1 refers to the feature so can get back to plate names etc
segs$FaultName <- tecbound_interest$Name[segs$fault]
segs$NiceName <- tecbound_interest$NiceName[segs$fault]
```


```{r}
segs <- segs %>%
   mutate(strike = case_when(strike > pi ~ strike - pi,
                             TRUE ~ strike))
```

```{r}
#| fig.width: 8
#| fig.height: 2
segs %>%
  # mutate(strike = cut(strike, c(0,1.7,2.5, pi), include.lowest = TRUE)) %>%
  ggplot() +
  geom_sf(aes(col = strike), linewidth = 2) +
  scale_color_viridis_c() +
  coord_sf(xlim = c(144.0, 153), ylim = c(-4.5, -2))
```
Find closest segment to each earthquake and use that for strike.
```{r}
segidx <- st_nearest_feature(s4df, segs)
strike_BSSL <- segs$strike[segidx, drop = TRUE]
s4df <- bind_cols(s4df, fstrike = strike_BSSL)
```

Below plots the assigned fault's strike (`fstrike`) closest to each earthquake

```{r}
#| fig.width: 8
#| fig.height: 2
segs %>%
  ggplot() +
  geom_sf(aes(col = strike), linewidth = 2) +
  geom_point(data = s4df,
    aes(x = Longitude, y = Latitude, fill = fstrike), 
    shape = 21,
    show.legend = FALSE) +
  scale_color_viridis_c(name = "Strike", limits = range(segs$strike)) +
  scale_fill_viridis_c(name = "Strike", limits = range(segs$strike)) +
  coord_sf(xlim = c(144.0, 153), ylim = c(-4.5, -2))
```

## Look for Outliers (SI Figure)
Here I'll look for outliers.
I'll view the moment tensors orthogonally projected onto axes determined by the first and second moment of the data such that
 the mean moment tensor has `Y1=1` and the covariance of the data in `Y2`...`Y5` coordinates is diagonal.
 The moment tensors according to these axes are obtained using `standardise_sph()`.

Point colour is given by earthquake longitude.
Background colour is the average earthquake longitude for that part of projected $S^4$.
The identified outliers are labelled.

```{r}
#| fig.width: 12
#| fig.height: 13

outliers <- c(
  "182" = "general",
  "306" = "general",
  "76" = "general",
  "254" = "general",
  "169" = "general",
  "87" = "general",
  "175" = "longitude",
  "260" = "longitude"
)
outliers <- outliers %>%
  tibble::enframe(name = "Number", value = "outlier") %>%
  mutate(Number = as.integer(Number))

s4df %>%
  st_drop_geometry() %>%
  mutate(stdcoords = as_tibble(
    standardise_sph(as.matrix(across(c(s1, s2, sMrt, sMrf, sMtf)))),
    .name_repair = "minimal")) %>%
  tidyr::unnest_wider(stdcoords, names_sep = "") %>%
  rename_with(~gsub("stdcoords", "Y", .)) %>%
  left_join(outliers, by = "Number") %>%
  pivot_coordpairs(coordnames = paste0("Y", 1:5)) %>%
  pairedplotggprep() +
  stat_summary_2d(fun = mean,
                    aes(z = Longitude, fill = after_stat(value)),
                  bins = 10) +
  scale_fill_viridis_c(name = "Longitude") +
  geom_point(aes(fill = Longitude), size = 2, shape = 21) +
  ggrepel::geom_label_repel(aes(label = Number,
                                col = as.factor(outlier)),
                            data = ~filter(.x, !is.na(outlier)),
                            label.padding = 0.1,
                            min.segment.length = 0,
                            box.padding = 1,
                            show.legend = FALSE) +
  scale_colour_manual(values = c("black", "grey"))
ggsave("earthq_mtensors_outlier.pdf", width = 12, height = 13)
```

From these plots we can see 6 earthquakes very different to the rest in at least some of the coordinates Y1 - Y5.
Earthquakes 182, 306, 76, 87 and 169 were outlying in Y1.
Earthquake 254 is an outlier in Y5.
Furthermore, earthquake 175 and to a lesser extent, earthquake 260, have high longitude, but have moment tensors close to low longitude earthquakes.


There also appears to be a shift in earthquake moment tensors with longitude < 148 (blue) vs other earthquakes (green-yellow), which we will incorporate into regression later.


## Remove Outliers
The outliers by region are:
```{r}
outliers <- outliers %>% #remove duplicates
  group_by(Number) %>%
  summarise(outlier = paste0(outlier, collapse = ","))

s4df %>%
  left_join(outliers, by = "Number") %>%
  filter(!is.na(outlier)) %>%
  st_drop_geometry() %>%
  select(Number, region, outlier) %>%
  arrange(region)
```


```{r}
s4df_clean <- s4df %>%
  left_join(outliers, by = "Number") %>%
  filter(is.na(outlier))
nrow(s4df_clean)
s4df_clean$Depth %>% as.factor() %>% summary()
```

## Main Figure: Earthquake Locations
```{r}
#| fig.width: 7
#| fig.height: 2
ggplot() +
  geom_sf(data = world) +
  geom_point(data = s4df %>% left_join(outliers, by = "Number") %>% filter(!is.na(outlier)),
             aes(x = Longitude, y = Latitude),
             shape = 4,
             position = position_jitter(width = 0.05, height = 0.05, seed = 1),
             show.legend = FALSE) +
  geom_point(data = s4df %>% left_join(outliers, by = "Number") %>% filter(is.na(outlier)),
             aes(x = Longitude, y = Latitude, col = Longitude),
             position = position_jitter(width = 0.05, height = 0.05, seed = 1),
             show.legend = FALSE) +
  scale_color_viridis_c() +
  # scale_shape_manual(values = c(4, 16)) +
  geom_sf(data = tecbound %>% filter(NiceName !="Other"), aes(lty = NiceName), show.legend = FALSE) +
  # geom_sf(data = regions %>% filter(region %in% 2:4), fill = NA, show.legend = FALSE) +
  scale_linetype_manual(values = c(NGT = "dashed", BSSL = "solid", Other = "dotted")) +
  theme_bw() +
  theme(axis.title = element_blank()) +
  coord_sf(xlim = c(144.0, 153), ylim = c(-4.5, -2))
ggsave("earthquakelocations.pdf", width = 7, height = 2)
```


Caption: Shallow earthquake locations near the Bismarck Sea Seismic Lineation (solid line).
Some jitter has been introduced because
`r s4df %>% select(Latitude, Longitude) %>% duplicated() %>% sum()` are colocated.

## Build covariates
Scale and center all Euclidean covariates to have mean 0 and sd of 1.

```{r}
xe <- s4df_clean %>%
  st_drop_geometry() %>%
  select(fstrike,
         Latitude,
         Longitude
         ) %>%
  mutate(Longitude.L148 = (Longitude > 148) * Longitude) %>%
  as.matrix()
xestd <- xe %>%
  scale() |>
  as_tibble()
cor(xestd)
```

# Default Start for SvMF Regression
```{r}
mod_SvMF <- mobius_SvMF(s4df_clean %>% 
                        select(s1, s2, sMrt, sMrf, sMtf) %>% 
                        st_drop_geometry() %>% 
                        as.matrix(),
                      xs = NULL, 
                      xe = xestd %>% as.matrix(),
                      type = "LinEuc",
                      G01behaviour = "free")
mod_SvMF$k
mod_SvMF$AIC
mod_SvMF$a
mod_SvMF$DoF
```

# SI Figure: Random Starts
```{r}
restarts <- pbapply::pblapply(1:100, function(seed){
  # randomly generates a SpEuc-form link
  start <- rmnlink_cann(p = 5, qs = 0, qe = ncol(xestd) + 2, preseed = seed)
  # convert to LinEuc form:
  set.seed(seed+1)
  Qe <- mclust::randomOrthogonalMatrix(ncol(xestd)+1, 5-1)
  bigQe <- cbind(0, rbind(0, Qe))
  bigQe[, 1] <- 0
  bigQe[1,1] <- 1
  start$Qe <- bigQe
  start$ce <- 1
  mobius_SvMF(s4df_clean %>% 
                          select(s1, s2, sMrt, sMrf, sMtf) %>% 
                          st_drop_geometry() %>% 
                          as.matrix(),
                      xs = NULL, 
                      xe = xestd %>% as.matrix(),
                      type = "LinEuc",
                      G01behaviour = "free",
                      mean = start)
}, cl = 2)
badrestarts <- unlist(lapply(restarts, inherits, "try-error"))
restarts <- restarts[!badrestarts]
```

```{r}
lapply(restarts, "[[", "AIC") %>%
  unlist() %>%
  tibble::enframe("seed", "AIC") %>%
  ggplot()+
  geom_histogram(aes(x = AIC), bins = 30) +
  geom_vline(xintercept = mod_SvMF$AIC, col = "blue") +
  geom_rug(aes(x = AIC))

ggsave("earthq_restarts.pdf", width = 7, height = 5)
```

```{r}
idx <- which.min(lapply(restarts, "[[", "AIC") %>% unlist())
mod_SvMF <- restarts[[idx]]
```

# SI Table: Estimated Parameters
Below is the estimated concentration, the AIC and degrees of freedom of this regression.
```{r}
mod_SvMF$k
mod_SvMF$AIC
mod_SvMF$DoF
```

```{r, results='asis'}
df <- data.frame(t(mod_SvMF$a))
colnames(df) <- 1:ncol(df)
mykbl <- df %>%
  mutate(across(everything(), ~formatC(.x, digits = 2, format = "f"))) %>%
  kbl(booktabs = TRUE, position = "!h", escape = FALSE, format = "latex") %>%
  add_header_above(c("Scales" = ncol(df)), escape = FALSE)
mykbl
```

```{r, results='asis'}
df <- data.frame(mod_SvMF$G0)
label_map <- c(
  s1 = "(Mrr - Mtt)/$\\sqrt{2}$",
  s2 = "(Mrr + Mtt - 2Mff)/$\\sqrt{6}$",
  sMrf = "Mrf /$\\sqrt{2}$",
  sMrt = "Mrt /$\\sqrt{2}$",
  sMtf = "Mtf /$\\sqrt{2}$"
)
row.names(df) <- label_map[row.names(df)]
colnames(df) <- c("$\\gamma_{01}$", "$\\gamma_{02}$", "$\\gamma_{03}$", "$\\gamma_{04}$", "$\\gamma_{05}$")
mykbl <- df %>%
  mutate(across(everything(), ~formatC(.x, digits = 2, format = "f"))) %>%
  kbl(booktabs = TRUE, position = "!h", escape = FALSE, format = "latex")
mykbl
```

```{r}
cann <- as_mnlink_cann(mod_SvMF$mean)
```

```{r, results='asis'}
df <- data.frame(cann$Be)
colnames(df) <- paste0("col", 1:ncol(df))
mykbl <- df %>%
  mutate(across(everything(), ~round(.x,2))) %>%
  mutate(across(everything(), as.character)) %>%
  kbl(booktabs = TRUE, position = "!h", escape = FALSE, format = "latex",
      row.names = NA,
      col.names = NULL) %>%
  add_header_above(c("$B_e$" = ncol(df)), escape = FALSE)
mykbl
```

Below I ignore a dummy zero-valued covariate that is automatically added by the software for compatibility with a link that has a denominator below $B_e R_e^\top$ ("SpEuc" type link).

```{r, results='asis'}
df <- data.frame(cann$Qe[-1,-1])
colnames(df) <- paste0("col", 1:ncol(df))
rownames(df)[1] <- "Strike"
mykbl <- df %>%
  mutate(across(everything(), ~round(.x, 2))) %>%
  mutate(across(everything(), as.character)) %>%
  kbl(booktabs = TRUE, position = "!h", escape = FALSE, format = "latex",
      row.names = TRUE,
      col.names = NULL) %>%
  add_header_above(c(" " = 1, "$R_e$" = ncol(df)), escape = FALSE)
mykbl
```

```{r, results='asis'}
label_map <- c(
  s1 = "(Mrr - Mtt)/$\\sqrt{2}$",
  s2 = "(Mrr + Mtt - 2Mff)/$\\sqrt{6}$",
  sMrf = "Mrf /$\\sqrt{2}$",
  sMrt = "Mrt /$\\sqrt{2}$",
  sMtf = "Mtf /$\\sqrt{2}$"
)
df <- data.frame(cann$P)
row.names(df) <- label_map[row.names(df)]
mykbl <- df %>%
  mutate(across(everything(), ~round(.x, 2))) %>%
  mutate(across(everything(), as.character)) %>%
  kbl(booktabs = TRUE, position = "!h", escape = FALSE, format = "latex",
      col.names = NULL) %>%
  add_header_above(c(" "=1, "$B_0$" = ncol(df)), escape = FALSE)
mykbl
```

# SI Figure: Predictions
```{r}
get_predobspairsdf_nat <- function(mod,
                               extra = NULL,
                               colpairs = combn(c("s1", "s2", "sMrf", "sMrt", "sMtf"), 2, simplify = FALSE)){
  # apply to p1 too
  p1pairs <- tibble::as_tibble_row(mod$mean$p1) %>%
    pivot_coordpairs(colpairs = colpairs)
  
  # apply to G0 too
  # first get start and end location of pretty axes around G01
  arrowends <- t(t(mod$G0[,-1] - mod$G0[,1]) * mod$a[-1]/10) + mod$G0[,1] # convert to difference, scale difference by scales a, add start back
  colnames(arrowends) <- paste0("G0", 1+ (1:ncol(arrowends)))
  
  axisarrows <- lapply(1:nrow(mod$pred), function(idx){
    pred <- mod$pred[idx, ]
    # rotate (parallel transport) arrows to be around predicted mean
    arrowends <- rotationmat_amaral(mod$G0[,1], pred) %*% arrowends
    # include start location too
    names(pred) <- paste0("start", rownames(arrowends))
    as_tibble(t(arrowends), rownames = "Axis") %>%
      bind_cols(t(pred)) %>%
      bind_cols(extra[idx, ])
  }) %>%
    bind_rows()
  # apply orthogonal projections
  axisarrows_pairs <- lapply(colpairs, function(pair) {
    axisarrows %>%
      select(everything(), -starts_with("s"), -starts_with("starts"), all_of(pair), all_of(paste0("start", pair))) %>%
      rename(A = last_col(3), B = last_col(2), startA = last_col(1), startB = last_col(0)) %>%
      mutate(pair1=pair[1],
             pair2=pair[2],
             pair = paste(pair, collapse = "-"))
  }) %>%
    bind_rows()
  
  # old G0 axes
  colnames(mod$G0) <- paste0("G0", 1:ncol(mod$G0))
  G0pairs <- as_tibble(t(mod$G0), rownames = "Axis") %>%
    pivot_coordpairs(colpairs = colpairs)
  
  predsobs <- bind_cols(mod$pred %>%
                          as_tibble() %>%
                          rename_with(~paste0("p_", .)),
                        mod$y,
                        extra)
  pair_dfs <- lapply(colpairs, function(pair) {
    predsobs %>%
      select(everything(), -starts_with("s"), -starts_with("p_s"), all_of(pair),all_of(paste0("p_", pair))) %>%
      rename(A = last_col(3), B = last_col(2), p_A = last_col(1), p_B = last_col(0)) %>%
      mutate(pair1=pair[1],
             pair2=pair[2],
             pair = paste(pair, collapse = "-"))
  })
  pairsdf <- bind_rows(pair_dfs)
  attr(pairsdf, "p1") <- p1pairs
  attr(pairsdf, "G0") <- G0pairs
  attr(pairsdf, "Garrows") <- axisarrows_pairs
  attr(pairsdf, "coordnames") <- c("s1", "s2", "sMrt", "sMrf", "sMtf")
  pairsdf
}
```

```{r}
#| fig.width: 12
#| fig.height: 13
get_predobspairsdf_nat(mod_SvMF, s4df_clean %>% select(-starts_with("s"))) %>%
  pairedplotggprep() +
  geom_segment(aes(x=p_A, y=p_B, xend=A, yend=B, col = Longitude),
               alpha = 0.5,
                arrow = grid::arrow(length = unit(0.02, "npc"))) +
  geom_point(aes(x=p_A, y=p_B, fill = Longitude),
             size = 1.5,
             shape = 21) +
  geom_point(aes(x=A, y=B), size = 2, col = "blue",
             shape = 4,
             data = attr(get_predobspairsdf_nat(mod_SvMF), "p1")) +
  scale_fill_viridis_c() +
  scale_color_viridis_c() +
  ggtitle("Predictions")
ggsave("earthq_predictions.pdf", width = 12, height = 13)
```

# Main Figure: Observed and Predicted
```{r}
obsplots <- get_predobspairsdf_nat(mod_SvMF, s4df_clean %>% select(-starts_with("s")),
                     colpairs = strsplit(c("s1-s2", "sMtf-s2", "sMrt-s2"), "-")) %>%
    pairedplotggprep() +
    geom_point(aes(x=A, y=B, col = Longitude), size = 1) +
    scale_color_viridis_c() +
    theme(plot.margin = unit(c(0,2,0,2), "mm"),
        axis.line.y = element_line(arrow = grid::arrow(type = "closed", angle = 10, length = unit(10, "points")),
                                 linewidth = 0.2),
          strip.text = element_text(margin = margin(0, 0, 0, 0), size = 8),
          strip.text.x.bottom = element_blank(),
        legend.position = "right")

paireddf <- get_predobspairsdf_nat(mod_SvMF, s4df_clean %>% select(-starts_with("s")),
                     colpairs = strsplit(c("s1-s2", "sMtf-s2", "sMrt-s2"), "-"))
predplots <- paireddf %>%
  pairedplotggprep() +
  geom_segment(aes(x=p_A, y=p_B, xend=A, yend=B, col = Longitude),
               alpha = 1,
                arrow = grid::arrow(length = unit(0.02, "npc"))) +
  geom_point(aes(x=p_A, y=p_B, fill = Longitude),
             size = 1.5,
             shape = 21) +
  geom_point(aes(x=A, y=B), size = 2, col = "blue",
             shape = 21,
             data = ~attr(paireddf, "G0") %>% filter(Axis == "G01") %>% filter(pair %in% .x$pair)) +
  geom_point(aes(x=A, y=B), size = 2, col = "blue",
             shape = 4,
             data = ~(attr(paireddf, "p1") %>% filter(pair %in% .x$pair))
             ) +
  scale_color_viridis_c() +
  scale_fill_viridis_c() +
  theme(plot.margin = unit(c(0,2,0,2), "mm"),
        axis.line = element_line(arrow = grid::arrow(type = "closed", angle = 10, length = unit(10, "points")),
                                 linewidth = 0.2),
          strip.text = element_text(margin = margin(0, 0, 0, 0), size = 8),
        legend.position = "right")

obsplots/
  predplots + 
  plot_layout(guides = "collect")
ggsave("earthquake_results.pdf", width = 7, height = 4)
```

# Angles to $b_{01}$ and $\gamma_{01}$
The range of the angle between predicted mean and estimated $b_{01}$ is:
```{r}
range(acos(mod_SvMF$pred %*% mod_SvMF$mean$p1))
```

The range of the angle between predicted mean and estimated $\gamma_{01}$ is:
```{r}
range(acos(mod_SvMF$pred %*% mod_SvMF$G0[,1]))
```

# Predictions in Standardised Coordinates

Below I plot the predictions in standardised coordinates.
In the first plot the residuals are coloured arrows and the orientation axes for each prediction are shown in grey.
In the second plot the residuals are still coloured arrows, but the orientation axes are shown as strong blued, red, purple etc lines.

```{r}
get_predobspairsdf <- function(mod,
                               extra = NULL,
                               colpairs = combn(paste0("Y",1:5), 2, simplify = FALSE),
                               useG0 = FALSE){
  # standard rotations
  if (useG0){
    ystd <- standardise_sph(mod$y, tG = t(mod$G0))
  } else {
    ystd <- standardise_sph(mod$y)
  }
  
  colnames(ystd) <- paste0("Y", 1:ncol(ystd))
  predstd <- standardise_sph(mod$pred, attr(ystd, "std_rotation"))
  colnames(predstd) <- paste0("p_Y", 1:ncol(predstd))
  # apply to p1 too
  p1std <- standardise_sph(matrix(mod$mean$p1, nrow = 1), attr(ystd, "std_rotation"))
  colnames(p1std) <- paste0("Y", 1:ncol(ystd))
  p1pairs <- as_tibble(p1std) %>%
    pivot_coordpairs(colpairs = colpairs)
  # apply to G0 too
  # first get start and end location of pretty axes around G01
  arrowends <- t(t(mod$G0[,-1] - mod$G0[,1]) * mod$a[-1]/10) + mod$G0[,1] # convert to difference, scale difference by scales a, add start back
  colnames(arrowends) <- paste0("G0", 1+ (1:ncol(arrowends)))
  
  axisarrows <- lapply(1:nrow(mod$pred), function(idx){
    pred <- mod$pred[idx, ]
    # rotate (parallel transport) arrows to be around predicted mean, then rotate again for standardised coordinates
    stdarrowends <- attr(ystd, "std_rotation") %*% rotationmat_amaral(mod$G0[,1], pred) %*% arrowends
    rownames(stdarrowends) <- paste0("Y", 1:ncol(ystd))
    # include start location too
    stdpred <- drop(attr(ystd, "std_rotation") %*% pred)
    names(stdpred) <- paste0("start", rownames(stdarrowends))
    as_tibble(t(stdarrowends), rownames = "Axis") %>%
      bind_cols(t(stdpred)) %>%
      bind_cols(extra[idx, ])
  }) %>%
    bind_rows()
  # apply orthogonal projections
  axisarrows_pairs <- lapply(colpairs, function(pair) {
    axisarrows %>%
      select(everything(), -starts_with("Y"), -starts_with("startY"), all_of(pair), all_of(paste0("start", pair))) %>%
      rename(A = last_col(3), B = last_col(2), startA = last_col(1), startB = last_col(0)) %>%
      mutate(pair1=pair[1],
             pair2=pair[2],
             pair = paste(pair, collapse = "-"))
  }) %>%
    bind_rows()

  # old G0 axes
  G0std <- attr(ystd, "std_rotation") %*% mod$G0
  rownames(G0std) <- paste0("Y", 1:ncol(ystd))
  colnames(G0std) <- paste0("G0", 1:ncol(G0std))
  G0pairs <- as_tibble(t(G0std), rownames = "Axis") %>%
    pivot_coordpairs(colpairs = colpairs)
  
  predsobs <- bind_cols(predstd,
                        ystd,
                        extra)
  pair_dfs <- lapply(colpairs, function(pair) {
    predsobs %>%
      select(everything(), -starts_with("Y"), -starts_with("p_Y"), all_of(pair),all_of(paste0("p_", pair))) %>%
      rename(A = last_col(3), B = last_col(2), p_A = last_col(1), p_B = last_col(0)) %>%
      mutate(pair1=pair[1],
             pair2=pair[2],
             pair = paste(pair, collapse = "-"))
  })
  pairsdf <- bind_rows(pair_dfs)
  attr(pairsdf, "p1") <- p1pairs
  attr(pairsdf, "G0") <- G0pairs
  attr(pairsdf, "Garrows") <- axisarrows_pairs
  attr(pairsdf, "coordnames") <- paste0("Y",1:5)
  pairsdf
}
```

```{r}
getG0arrows <- function(mod_SvMF){
  names(mod_SvMF$a) <- paste0("G0", 1:length(mod_SvMF$a))
  tibble::enframe(mod_SvMF$a, name = "Axis", value = "scale")
  orientations <- get_predobspairsdf(mod_SvMF) %>%
    attr("G0") %>%
    left_join(tibble::enframe(mod_SvMF$a, name = "Axis", value = "scale"), by = "Axis") %>%
    # mutate(across(c(A, B, starts_with("Y")), ~case_when(Axis != "G01" ~ .x * scale/20, TRUE ~ .x))) #scale axes by their estimated scale, except G01
    group_by(pair) %>%
    arrange(Axis) %>%
    select(-starts_with("Y")) %>%
    mutate(
      Astart = first(A),
      Bstart = first(B),
      A = A - Astart,
      B = B - Bstart) %>% #make everything vectors - works because projection orthogonal
      # across(c(A, B), ~.x - first(.x))) %>% #make everything vectors - works because projection orthogonal
    mutate(across(c(A, B), ~.x * scale/10)) %>% #scale axes by their estimated scale (G01 is 0 currently so scaling it does nothing)
    filter(Axis != "G01") %>%
    ungroup() %>%
    # add G01 back into A B etc
    mutate(A = A + Astart, B = B + Bstart)
  return(orientations)
}
```

```{r}
#| fig.width: 15
#| fig.height: 13
defaultplot_pred <- function(mod_SvMF, s4df_clean, focusaxes = FALSE, focusresponse = FALSE){
  plotobj <- get_predobspairsdf(mod_SvMF, bind_cols(s4df_clean, rdist = mod_SvMF$dists, rename_with(as_tibble(mod_SvMF$rresids_std), ~paste0("std", .x)))) %>%
    pairedplotggprep() 
  if (!focusaxes){
    plotobj <- plotobj %>%
      addaxes(mod_SvMF, axiscolour = rep("grey", 4), alpha = 0.5)
  }
  if (focusresponse){
    plotobj <- plotobj +
      geom_point(aes(x=A, y=B, col = Longitude), size = 2)
  } else {
    plotobj <- plotobj +
      geom_point(aes(x=p_A, y=p_B, col = Longitude), size = 2)
  }
  plotobj <- plotobj +
    geom_point(aes(x=A, y=B), size = 2, col = "blue",
               data = attr(get_predobspairsdf(mod_SvMF), "p1")) +
    geom_point(aes(x=-A, y=-B), size = 2, col = "blue", shape = 21,
               data = attr(get_predobspairsdf(mod_SvMF), "p1")) +
    geom_point(aes(x=A, y=B), size = 2, col = "red",
               data = attr(get_predobspairsdf(mod_SvMF), "G0") %>% filter(Axis == "G01")) +
    geom_segment(aes(x=Astart,y=Bstart, xend=A, yend=B),
                 data = getG0arrows(mod_SvMF) %>% filter(Axis == "G02"),
                 arrow = grid::arrow(length = unit(0.02, "npc"))) +
    geom_segment(aes(x=Astart,y=Bstart, xend=A, yend=B),
                 col = "grey",
                 data = getG0arrows(mod_SvMF) %>% filter(Axis == "G03"),
                 arrow = grid::arrow(length = unit(0.02, "npc"))) +
    geom_point(aes(x=-A, y=-B), size = 2, col = "red", shape = 21,
               data = attr(get_predobspairsdf(mod_SvMF), "G0") %>% filter(Axis == "G01")) +
    geom_segment(aes(x=p_A, y=p_B, xend=A, yend=B, col = Longitude),
                 alpha = 0.5,
                  arrow = grid::arrow(length = unit(0.02, "npc"))) +
    scale_color_viridis_c() +
    ggtitle("Prediction Highlighted")
  if (focusaxes){
    plotobj <- plotobj %>%
      addaxes(mod_SvMF, axiscolour = c("red", "green", "blue", "purple")) 
  }
  return(plotobj)
}
addaxes <- function(plotobj, mod_SvMF, axiscolour = c("red", "green", "blue", "purple"), alpha = 1){
  plotobj +
    geom_segment(aes(x=startA,y=startB, xend=A, yend=B),
                 data = attr(get_predobspairsdf(mod_SvMF), "Garrows") %>% filter(Axis == "G02"),
                 alpha = alpha,
                 col = axiscolour[1]) +
                 # arrow = grid::arrow(length = unit(0.02, "npc"), type = "closed")) +
    geom_segment(aes(x=startA,y=startB, xend=A, yend=B),
                 data = attr(get_predobspairsdf(mod_SvMF), "Garrows") %>% filter(Axis == "G03"),
                 alpha = alpha,
                 col = axiscolour[2]) +
                 # arrow = grid::arrow(length = unit(0.02, "npc"), type = "closed")) +
    geom_segment(aes(x=startA,y=startB, xend=A, yend=B),
                 data = attr(get_predobspairsdf(mod_SvMF), "Garrows") %>% filter(Axis == "G04"),
                 alpha = alpha,
                 col = axiscolour[3]) +
                 # arrow = grid::arrow(length = unit(0.02, "npc"), type = "closed")) +
    geom_segment(aes(x=startA,y=startB, xend=A, yend=B),
                 data = attr(get_predobspairsdf(mod_SvMF), "Garrows") %>% filter(Axis == "G05"),
                 alpha = alpha,
                 col = axiscolour[4])
                 # arrow = grid::arrow(length = unit(0.02, "npc"), type = "closed")) 
}
defaultplot_pred(mod_SvMF, s4df_clean)
defaultplot_pred(mod_SvMF, s4df_clean, focusaxes = TRUE)
```

# Model Diagnostics
## Rotated Residuals (SI Figure)
Here we plot the rotated residuals against each of the axes defined by $\Gamma_0$. We can see the ellipsiodal nature of Scaled von Mises Fisher residuals. The maximum size of a rotated residual is $1$ (grey circular boundary).

```{r}
#| fig.width: 8
#| fig.height: 7
mod_SvMF$rresids_G0 %>%
  as_tibble() %>%
  bind_cols(s4df_clean, rdist = mod_SvMF$dists) %>%
  bind_cols(rename_with(as_tibble(mod_SvMF$rresids_std), ~paste0("std", .x))) %>%
  pivot_coordpairs(coordnames = paste0("r", 1:4)) %>%
  pairedplotggprep() +
  stat_summary_2d(fun = mean, 
                  aes(z = Longitude, fill = after_stat(value)),
                  bins = 10) +
  geom_point(aes(fill = Longitude), size = 2, shape = 21) +
  scale_fill_viridis_c(name = "Longitude") +
  scale_color_viridis_c(name = "Longitude")

ggsave("earthq_rresids.pdf", width = 8, height = 7)
```


## Residual Mean by Covariates (SI Figure)
Below is the residuals in each of the basis coordinates given by the SvMF orientation against covariate values.

```{r}
bind_cols(mod_SvMF$rresids_G0, s4df_clean) %>%
  st_drop_geometry() %>%
  tidyr::pivot_longer(matches("^r.$"), names_to = "raxis", values_to = "value") %>%
  tidyr::pivot_longer(c(Latitude, Longitude, fstrike, dist, Depth), names_to = "covariate", values_to = "cvalue") %>%
  filter(!(covariate == "dist" & (cvalue > 50000))) %>%
  ggplot(aes(x = cvalue, y = value)) +
  facet_grid(rows = vars(raxis), cols = vars(covariate), scales = "free",
             labeller = as_labeller(c(Depth = "Depth", dist = "Distance", fstrike = "Strike", Longitude = "Longitude", Latitude = "Latitude",
                                      r1 ="r1",r2="r2",r3="r3",r4="r4"))) +
  geom_hline(yintercept = 0, col = "blue", lty = "dashed") +
  geom_smooth(method = "loess", formula = 'y ~ x', data = ~filter(.x, covariate != "Depth")) +
  geom_point() +
  stat_summary(fun.data = mean_se, geom = "errorbar", width = 1.5, col = "blue", data = ~filter(.x, covariate == "Depth")) +
  scale_y_continuous(name = "Residual") +
  scale_x_continuous(name = "Covariate Value")
ggsave("earthq_rresids2.pdf", width = 8, height = 6)
```

## Standardised Residuals
Below the same residuals are transformed using the estimated concentration and Scale von Mises Fisher scales so that, at high-concentrations, the residuals should be close to a standard multivariate Normal (Scealy and Wood, 2019, Proposition 2).

```{r}
#| fig.width: 6
#| fig.height: 5
mod_SvMF$rresids_std %>%
  as_tibble() %>%
  bind_cols(s4df_clean, rdist = mod_SvMF$dists) %>%
  pivot_coordpairs(coordnames = paste0("r", 1:4)) %>%
  ggplot(mapping = aes(x=A, y=B, col = fstrike)) + 
  facet_wrap(vars(pair2, pair1)) +
  theme(strip.text.y = element_text(angle = 90),
        strip.placement = "outside",
        axis.title = element_blank(),
        strip.background = element_blank()) +
  geom_hline(yintercept = 0, lty = "dashed") +
  geom_vline(xintercept = 0, lty = "dashed") +
  geom_point(size = 1) +
  scale_color_viridis_c() +
  coord_fixed()
```

## Standardised Residual Distance (SI Figure)
```{r}
#| fig.width: 5
#| fig.height: 2
stdrdist <- sqrt(rowSums(mod_SvMF$rresids_std^2))
stdrdist[!attr(mod_SvMF$rresids_std, "samehemisphere")] <- NA_real_
p1 <- bind_cols(srdist = stdrdist, rdist = mod_SvMF$dists, s4df_clean) %>%
  bind_cols(rename_with(as_tibble(mod_SvMF$rresids_std), ~paste0("std", .x))) %>%
  ggplot(aes(y=srdist, x = Longitude)) +
  geom_point() +
  ylab("Scaled Residual\nDistance")

p2 <- bind_cols(srdist = stdrdist, rdist = mod_SvMF$dists, s4df_clean) %>%
  bind_cols(rename_with(as_tibble(mod_SvMF$rresids_std), ~paste0("std", .x))) %>%
  ggplot(aes(y=srdist, x = fstrike)) +
  geom_point() +
  ylab("Scaled Residual\nDistance") +
  xlab("Strike")

p1 + p2 + plot_layout(axes = "collect")
ggsave("earthq_srdist.pdf", width = 5, height = 2)
```

## Residual Distance (Unstandardised)
```{r}
#| fig.width: 5
#| fig.height: 2
p1 <- bind_cols(rdist = mod_SvMF$dists, s4df_clean) %>%
  bind_cols(rename_with(as_tibble(mod_SvMF$rresids_std), ~paste0("std", .x))) %>%
  ggplot(aes(y=rdist, x = Longitude)) +
  geom_point()

p2 <- bind_cols(rdist = mod_SvMF$dists, s4df_clean) %>%
  bind_cols(rename_with(as_tibble(mod_SvMF$rresids_std), ~paste0("std", .x))) %>%
  ggplot(aes(y=rdist, x = fstrike)) +
  geom_point()

p1 + p2
```

# Likelihood Ratio Test of vMF vs SvMF

First get best vMF model
```{r}
mod_vMF <- mobius_vMF(y = mod_SvMF$y,
                     xs = NULL, 
                     xe = mod_SvMF$xe,
                     type = "LinEuc")
mod_vMF_restarts <- pbapply::pblapply(1:100, function(seed){mobius_vMF_restart(mod_vMF, seed)})
lapply(mod_vMF_restarts, "[[", "AIC") %>%
  unlist() %>%
  tibble::enframe("seed", "AIC") %>%
  ggplot()+
  geom_freqpoly(aes(x = AIC), bins = 30) +
  geom_vline(xintercept = mod_vMF$AIC, col = "blue") +
  geom_rug(aes(x = AIC))
idx <- which.min(lapply(mod_vMF_restarts, "[[", "AIC") %>% unlist())
mod_vMF <- mod_vMF_restarts[[idx]]  
mod_vMF$k
mod_vMF$AIC
```

Below is plot for comparing likelihoods for give simulated response `y`.

```{r}
getlikR <- function(y){
  mod1 <- mobius_vMF(y,
                     xs = NULL, 
                     xe = mod_vMF$xe,
                     type = "LinEuc",
                     start = mod_vMF$est)
  mod2 <- withCallingHandlers({mobius_SvMF(y,
                      xs = NULL, 
                      xe = mod_vMF$xe,
                      type = "LinEuc",
                      G01behaviour = "free",
                      mean = mod_SvMF$mean,
                      k = mod_SvMF$k,
                      a = mod_SvMF$a,
                      G0 = mod_SvMF$G0)},
        warning = function(w){
        if (grepl("p!=3", conditionMessage(w))) {
          invokeRestart("muffleWarning")
        }
      })
  if ((mod1$nlopt$status != 4) || (mod2$nlopt$status != 4)){
    return(list(likR = NA_real_,
         vMF = mod1,
         SvMF = mod2))
  }
  lLik1 <- ldMobius_SvMF(mod1$y, xs = NULL, xe =mod1$xe,
              mean = mod1$est,
              k = mod1$k,
              a = rep(1, 5),
              G0 = mod2$G0) %>%
    colSums()
  lLik2 <- ldMobius_SvMF(mod2$y, xs = NULL, xe =mod2$xe,
              mean = mod2$mean,
              k = mod2$k,
              a = mod2$a,
              G0 = mod2$G0) %>%
    colSums()

  list(likR = -2* (lLik1[["R"]] - lLik2[["R"]]),
       vMF = mod1,
       SvMF = mod2)
}
```

Now we simulate the response 1000 times from the best vMF model and compare the likelihood of the vMF model to the likelihood of the SvMF model on each simulated data.

```{r}
null_likRs <- pbapply::pblapply(1:1000, function(seed){
  set.seed(seed)
  y_ld <- rMobius_SvMF(xs = NULL, 
                   xe = mod_vMF$xe,
                   mean = mod_vMF$mean,
                   k = mod_vMF$k,
                   a = rep(1, 5),
                   G0 = diag(1,5))
  sum(y_ld[,6])
  y <- y_ld[,-6]
  getlikR(y)
})
obs <- getlikR(s4df_clean %>% 
                        select(s1, s2, sMrt, sMrf, sMtf) %>% 
                        st_drop_geometry() %>% 
                        as.matrix())
```

```{r}
null_likRs_vec <- lapply(null_likRs, "[[", "likR") %>% unlist()
sum(is.na(null_likRs_vec))
sum(!is.na(null_likRs_vec))
```

There were a few cases where the regression did not converge, and these have been discarded.
p-value is the probability, under the null, of getting a likelihood-ratio that is at least as large as the observed ratio:
```{r}
mean(null_likRs_vec > obs$likR, na.rm = TRUE)
```
This small $p$-value suggests that the data was not drawn from a vMF regression.

# Parametric Bootstrap Regions for `a`
Lets look at the CI for the scales of the SvMF.
We do this by simulating from the fitted SvMF model 1000 times, and refitting a SvMF regression each time.

```{r}
Bests <- pbapply::pblapply(1:1000, function(seed){
  set.seed(seed)
  y <- rMobius_SvMF(xs = NULL, 
                   xe = mod_SvMF$xe,
                   mean = mod_SvMF$mean,
                   k = mod_SvMF$k,
                   a = mod_SvMF$a,
                   G0 = mod_SvMF$G0)[,-6]
  newmod <- withCallingHandlers({mobius_SvMF(y,
                      xs = NULL, 
                      xe = mod_SvMF$xe,
                      type = "LinEuc",
                      G01behaviour = "free",
                      mean = mod_SvMF$mean,
                      k = mod_SvMF$k,
                      a = mod_SvMF$a,
                      G0 = mod_SvMF$G0)},
          warning = function(w){
        if (grepl("p!=3", conditionMessage(w))) {
          invokeRestart("muffleWarning")
        }
      })
  return(newmod[c("mean", "k", "a", "G0")])
}, cl = 2)
```


```{r}
Bests_a <- lapply(Bests, "[[", "a") %>%
  simplify2array() %>%
  t()
colnames(Bests_a) <- paste0("a", 1:5)
summary(Bests_a)
```

## 95% CI for a (SI Table)
```{r, results='asis'}
df <- rbind(mod_SvMF$a[-1],
            apply(Bests_a[,-1], 2, quantile, probs = c(0.025, 0.975)) %>%
  round(2)) %>%
  as.data.frame()
row.names(df) <- c("Estimate","Lower", "Upper")
mykbl <- df %>%
  mutate(across(everything(), ~formatC(.x, digits = 2, format = "f"))) %>%
  kbl(booktabs = TRUE, position = "!h", escape = FALSE, format = "latex",
      col.names = paste0("a",2:5)) %>%
  add_header_above(c(" "=1, "Scales" = 4), escape = FALSE)
mykbl
```


==> anc/sphm/vignettes/reproduce_midatlantic.qmd <==
---
title: "Mid-Atlantic Regression"
format:
  pdf:
    toc: true
    number-sections: true
    header-includes: |
      \usepackage{hyperref}
      \hypersetup{
        pdfpagemode=UseOutlines, % open bookmarks panel
        bookmarksopen=true,      % unfold top-level bookmarks
        bookmarksopenlevel=10,   % unfold all levels
        bookmarksnumbered=true   % number bookmarks
      }
---

---

__Code version: `r packageVersion("sphm")`__

```{r prep}
#| include: false
knitr::opts_chunk$set(echo = TRUE, cache = TRUE)
library(R.matlab)
library(ggplot2)
library(sphm)
library("R.matlab")
library(tibble)
library(dplyr)
library(patchwork)
library(kableExtra)
```

```{r Residual Plotting Function}
#| include: false
viridis_switch <- function(continuous) {
  if (continuous) {
    return(scale_color_viridis_c)
  } else {
    return(scale_color_viridis_d)
  }
}

soloplt <- function(rresids, covars, extraaes = list(NULL), continuous = TRUE, basemapping = aes(x = r1, y = r2)){
  colorfun <- viridis_switch(continuous = continuous)
  bind_cols(rresids, covars) %>%
    ggplot(modifyList(basemapping, extraaes)) +
    geom_point() +
    colorfun() +
    # scale_y_continuous(transform = scales::transform_pseudo_log(sigma = pi/32, base = exp(1))) +
    # scale_x_continuous(transform = scales::transform_pseudo_log(sigma = pi/32, base = exp(1))) +
    geom_vline(xintercept = 0, lty = "dotted", col = "blue") +
    geom_hline(yintercept = 0, lty = "dotted", col = "blue") +
    coord_equal()
}
# soloplt(small_LinEuc$rresid, sphdf, aes(col = Depth), continuous = TRUE)
```

```{r Tools for ggally with circle}
#| include: false
# Create data for the unit circle
theta <- seq(0, 2 * pi, length.out = 100)
circle_df <- data.frame(x = cos(theta), y = sin(theta))

custom_ggally_points <- function(data, mapping, ...) {
  ggplot(data, mapping) +
    geom_point(...) +
    geom_path(data = circle_df, aes(x = x, y = y), inherit.aes = FALSE, color = "grey") +
    coord_fixed()
}
```

# Data

```{r data}
#| include: false
raw <- readMat("midatlantic.mat")
rownames(raw$X) <- paste0("Y", 1:3)
rownames(raw$Y) <- paste0("X", 1:3) #X3 runs from north pole towards south pole
fulldf <- bind_cols(t(raw$X), t(raw$Y)) %>%
  mutate(westedge = Y2 < -0.3)
```

# Euc Covariates
```{r}
xe <- fulldf %>% 
  select(westedge)
xestd <- xe %>% scale() %>% as_tibble()
```

# Our SvMF Model
```{r ours}
#| include: false
mod <- mobius_SvMF(y = fulldf %>% select(starts_with("Y")) %>% as.matrix(),
       xs = fulldf %>% select(starts_with("X")) %>% as.matrix(),
       xe = xestd %>% as.matrix(),
       G01behaviour = "free",
       fix_qs1 = FALSE, type = "LinEuc")
mod[c("k", "DoF", "AIC")]
mod$a
```

# Pretty Data Plot
```{r}
ymean <- colMeans(fulldf %>% select(starts_with("Y")))
ymean <- ymean/sqrt(sum(ymean^2))
#project to equator
ymeanproj <- c(ymean[1:2], 0)
ymeanproj/vnorm(ymeanproj)
target <- c(1,0,0)
prettyrot <- rotationmat_amaral(ymeanproj, target)
prettyY <- (fulldf %>%
  select(Y1, Y2, Y3) %>%
  as.matrix()) %*% t(prettyrot)
colnames(prettyY) <- paste0("Y", 1:3)
prettyX <- (fulldf %>%
  select(X1, X2, X3) %>%
  as.matrix()) %*% t(prettyrot)
colnames(prettyX) <- paste0("X", 1:3)
prettyXmean <- colMeans(prettyX)
prettyXmean <- prettyXmean/vnorm(prettyXmean)
# denomloc <- drop(prettyrot %*% as_mnlink_cann(mod$mean)$Qs[,1])
plotdata <- bind_cols(prettyY, prettyX, westedge = fulldf$westedge) %>%
  as_tibble() %>%
  ggplot() +
  geom_segment(aes(x=X2, y=X3, xend=Y2, yend=Y3), lty = "dashed", col = "grey") +
  geom_point(aes(x=Y2, y=Y3), shape = 4) +
  geom_point(aes(x=X2, y=X3, fill = westedge), show.legend = FALSE, shape = 21) +
  geom_path(data = circle_df, aes(x = x, y = y), inherit.aes = FALSE, color = "grey") +
  scale_fill_manual(values = c("black", "white")) +
  theme_void() +
  coord_fixed() 
  # mark mean of spherical covariate (obtained earlier)
  # annotate("point", x = prettyXmean[2], y = prettyXmean[3], shape = 24, size = 2)
  # annotate("point", x = denomloc[2], y = denomloc[3], shape = 3, size = 4, col = "blue")
plotdata
```

```{r Paine Plot Resids and Dists}
#| include: false
calc_Paine_resids <- function(mod){
  mod$rresids <- rotatedresid(t(mod$Z), t(mod$predmean), base = nthpole(3))[,-1]
  mod$dists <- acos(rowSums(t(mod$Z) * t(mod$predmean)))
  colnames(mod$rresids) <- c("r1", "r2")
  return(mod)
}

predplot_ESAG <- function(esagmod){
  nthproj <- (diag(3) - nthpole(3) %*% t(nthpole(3)))
  obspred <- bind_cols(obs = as_tibble(t(nthproj %*% prettyrot %*% esagmod$Qmat %*% esagmod$Z)[,-1]),
                       pred = as_tibble(t(nthproj %*% prettyrot %*% esagmod$Qmat %*% esagmod$predmean)[,-1]) %>% rename_with(.fn = ~ paste0("p", .x)),
                       .name_repair = "unique")
  obspred %>%
    as_tibble() %>%
    ggplot() +
    geom_segment(aes(x = pV1, y = pV2, xend = V1, yend = V2),
                 arrow = grid::arrow(length = unit(0.01, "npc"))) +
    geom_path(data = circle_df, aes(x = x, y = y), inherit.aes = FALSE, color = "grey") +
    coord_fixed() +
    theme_void()
}
```

# Predictions
The below 'ours' model is using LinEuc's link with an extra covariate for an intercept and G01 free.
The results here are from a local optimisation using gradient from default starting values.
I've checked that global search for the best vMF regression does not find anything better.

```{r}
cann <- as_mnlink_cann(mod$mean)
cann
```

Lets try to interpret the fitted link.

```{r}
cann$Bs %*% t(cann$Qs[,-1])
cann$Be %*% t(cann$Qe[,-1])
```

The first direction away from $B_{01}$ (first row in above) is roughly equally influenced by X1, X2 and X3 (all are about 0.5) with west edge having very little influence (given the values of standardised westedge).
The second direction away from $B_{01}$ (second row in above) is roughly equally influenced by X1 and X2 but much less by X3 (which is the N-S direction) and westedge plays a role.

```{r}
cann$Qs[,1]
```

Some general scaling occurs with greater influence from X3 (N-S direction), then X2 then X1.

## Table of Estimates
```{r Estimates Table, results='asis'}
df <- cbind("diag($B_s$)" = diag(cann$Bs),
      "diag($B_e$)" = diag(cann$Be),
      tQe = t(cann$Qe[-1,-1])) %>%
  as.data.frame()
row.names(df) <- c("$t_2$", "$t_3$")
mykbl <- kbl(df, booktabs = TRUE, position = "!h", escape = FALSE, format = "latex", digits = 2) %>%
  add_header_above(c(" "=3, "$R_e^\\top$" = 2), escape = FALSE)
mykbl
```

## Plot

```{r Projected Predictions Plot}
#| include: false
predplot <- function(svmfresult){
  ystd <- standardise_sph(svmfresult$y, tG = prettyrot)
  projmat <- (diag(3) - nthpole(3) %*% t(nthpole(3)))
  obs <- ystd %*% projmat[,-1]
  pred <- svmfresult$pred %*% t(attr(ystd, "std_rotation")) %*% projmat[,-1]

  obspred <- bind_cols(obs = as.data.frame(obs),
            pred = as.data.frame(pred) %>% rename_with(.fn = ~ paste0("p", .x)),
            cov = as.data.frame(prettyX) %>% rename_with(.fn = ~ paste0("p", .x)),
            .name_repair = "unique")

  outplot <- obspred %>%
    as_tibble() %>%
    cbind(fulldf) %>%
    mutate(angle = acos(svmfresult$pred %*% svmfresult$G0[,1])) %>%
    ggplot() +
    # geom_point(aes(x=pX2, y=pX3), shape = 3) +
    # geom_segment(aes(x=pX2, y=pX3, xend=pV1, yend=pV2), data = , lty = "dashed", col = "grey") +
    geom_segment(aes(x = pV1, y = pV2, xend = V1, yend = V2),
                 arrow = grid::arrow(length = unit(0.01, "npc"))) +
    geom_path(data = circle_df, aes(x = x, y = y), inherit.aes = FALSE, color = "grey") +
    coord_fixed() +
    theme_void()

  # mark predictions for mean xs
  nth <- attr(ystd, "std_rotation") %*% c(0,0,1)
  #the below relies on the specific order of xe
  xetrans <- attributes(scale(xe))[c("scaled:center", "scaled:scale")]
  xe_nat <- c(westedge = 0)
  xe_nat <- rbind(xe_nat, xe_nat)
  xe_nat[2, "westedge"] <- 1
  xe_std <- scale(xe_nat, center = xetrans$`scaled:center`, scale = xetrans$`scaled:scale`) %>%
    cbind(dummyzero = 0, ones = 1)
  tmpxe <- xe_std[,names(svmfresult$mean$qe1)]
  xs <- colMeans(svmfresult$xs)
  xs <- xs/vnorm(xs)
  eastwestedge <- mnlink(xs = rbind(xs, xs),
         xe = tmpxe,
         param = svmfresult$mean) %*% t(attr(ystd, "std_rotation"))
  outplot <- outplot +
    annotate("point", x = eastwestedge[1, 2], y = eastwestedge[1, 3], fill = "black", shape = 24, size = 2) +
    annotate("point", x = eastwestedge[2, 2], y = eastwestedge[2, 3], fill = "white", shape = 24, size = 2)
  
  # mark prediction when xs = rs1
  # rs1 <- as_mnlink_cann(svmfresult$mean)$Qs[,1]
  # eastwestedge_rs1 <- mnlink(xs = rbind(rs1, rs1),
  #        xe = tmpxe,
  #        param = svmfresult$mean) %*% t(attr(ystd, "std_rotation"))
  # outplot <- outplot +
  #   annotate("point", x = eastwestedge_rs1[1, 2], y = eastwestedge_rs1[1, 3], fill = "black", shape = 24, size = 4) +
  #   annotate("point", x = eastwestedge_rs1[2, 2], y = eastwestedge_rs1[2, 3], fill = "white", shape = 24, size = 4)
  
  # mark columns of Qs on the plot
  prettyQs <- attr(ystd, "std_rotation") %*% as_mnlink_cann(svmfresult$mean)$Qs
  outplot <- outplot +
    annotate("point", x = prettyQs[2,1], y = prettyQs[3,1], shape = 3, size = 2, col = switch(1+(prettyQs[1,1] > 0), "grey", "black")) +
    annotate("point", x = prettyQs[2,2], y = prettyQs[3,2], shape = 4, size = 2, col = switch(1+(prettyQs[1,2] > 0), "grey", "black")) +
    annotate("point", x = prettyQs[2,3], y = prettyQs[3,3], shape = 8, size = 2, col = switch(1+(prettyQs[1,3] > 0), "grey", "black"))
  
if (!is.null(svmfresult$G0)){
  G0proj <- (diag(3) - nthpole(3) %*% t(nthpole(3))) %*% attr(ystd, "std_rotation") %*% svmfresult$G0
  mnaxes_proj <- (diag(3) - nthpole(3) %*% t(nthpole(3))) %*% attr(ystd, "std_rotation") %*% as_mnlink_cann(svmfresult$mean)$P
  eps = 0.2
  outplot <- outplot + 
  annotate("segment", x = G0proj[2,1], y = G0proj[3,1],
           xend = G0proj[2,1] + eps*G0proj[2,2], 
           yend = G0proj[3,1] + eps*G0proj[3,2], col = "grey",
           lty = "solid") +
  annotate("segment", x = G0proj[2,1], y = G0proj[3,1],
           xend = G0proj[2,1] + eps*G0proj[2,3], 
           yend = G0proj[3,1] + eps*G0proj[3,3], col = "grey",
           lty = "31") +
  
  annotate("segment", x = mnaxes_proj[2,1], y = mnaxes_proj[3,1],
           xend = mnaxes_proj[2,1] + eps*mnaxes_proj[2,2], 
           yend = mnaxes_proj[3,1] + eps*mnaxes_proj[3,2], col = "black",
           lty = "solid") +
  annotate("segment", x = mnaxes_proj[2,1], y = mnaxes_proj[3,1],
           xend = mnaxes_proj[2,1] + eps*mnaxes_proj[2,3], 
           yend = mnaxes_proj[3,1] + eps*mnaxes_proj[3,3], col = "black",
           lty = "31") 
}
return(outplot)
}
plotours <- predplot(mod)
plotours
```



```{r iag1}
#| include: false
#IAG1 <- R.matlab::readMat("../../sphere_reg_code/reverse_westedge/SEuc2S_IAG1.mat")
IAG1 <- R.matlab::readMat("SEuc2S_IAG1.mat")
IAG1$Lik <- -IAG1$fval.IAG1
IAG1$DoF <- (3*nrow(IAG1$Cov) + 1 + 1)
IAG1$AIC <- 2*IAG1$DoF - 2 * (IAG1$Lik)
IAG1$AIC
IAG1$predmean <- IAG1$predmean1
IAG1 <- calc_Paine_resids(IAG1)
plotIAG1 <- predplot_ESAG(IAG1)
plotIAG1
```

```{r esag1}
#| include: false
#ESAG1 <- R.matlab::readMat("../../sphere_reg_code/reverse_westedge/SEuc2S_ESAG1.mat")
ESAG1 <- R.matlab::readMat("SEuc2S_ESAG1.mat")
ESAG1$Lik <- 251.7973
ESAG1$predmean <- ESAG1$predmean1
ESAG1 <- calc_Paine_resids(ESAG1)
ESAG1$DoF <- (4*nrow(ESAG1$Cov) + 1 + 1)
ESAG1$AIC <- 2*ESAG1$DoF - 2 * (ESAG1$Lik)
ESAG1$AIC
plotESAG1 <- predplot_ESAG(ESAG1)
plotESAG1
```

```{r esag2}
#| include: false
#ESAG2 <- R.matlab::readMat("../../sphere_reg_code/reverse_westedge/SEuc2S_ESAG2.mat")
ESAG2 <- R.matlab::readMat("SEuc2S_ESAG2.mat")
ESAG2$Lik <- 243.1426
ESAG2$DoF <- 5 * nrow(ESAG2$X.SEuc) + #maps for mu and gamma
  0 #rotation matrix Q 6 if estimated, 0 otherwise
ESAG2$AIC <- 2*ESAG2$DoF - 2 * (ESAG2$Lik)
ESAG2$AIC
ESAG2$Qmat <- IAG1$Yrot
ESAG2$Z <- ESAG2$Ystd
ESAG2$predmean <- ESAG2$mean.SEuc2S.esag
plotESAG2 <- predplot_ESAG(ESAG2)
plotESAG2
```

Note that we have not optimised Q for ESAG2 because optimisation did not converge.

```{r}
#| fig.width: 10
#| fig.height: 10
#| echo: false
plotours + ggtitle("Ours") + theme(legend.position = "none") +
plotIAG1 + ggtitle("IAG1") + 
  plotESAG1 + ggtitle("ESAG1") + 
  plotESAG2 + ggtitle("ESAG2")
```

# LOOCV MSE
```{r}
loocvmseSvMF <- function(mod){
  stopifnot(inherits(mod$mean, "mnlink_Omega"))
  dists <- pbapply::pblapply(1:nrow(mod$y), function(idx){
    newmod <- mobius_SvMF(mod$y[-idx,],
                xs = mod$xs[-idx,],
                xe = mod$xe[-idx,c(-1,-ncol(mod$xe)), drop = FALSE],
                fix_qs1 = FALSE,
                type = "LinEuc",
                G01behaviour = "free",
                mean = mod$mean,
                k = mod$k,
                a = mod$a,
                G0 = mod$G0)
    pred <- mnlink(xs = mod$xs[idx,, drop = FALSE],
                   xe = mod$xe[idx,, drop = FALSE],
                   param = newmod$mean)
    obs <- mod$y[idx,]
    Euc <- vnorm(drop(obs - pred))
    angle <- acos(rowSums(obs * pred))
    return(c(
      Euc = Euc,
      angle = angle
    ))
  })
  dists <- dists %>%
    simplify2array() %>%
    t() %>%
    as_tibble()
  dists %>%
    summarise(across(everything(), ~sum(.x^2)/nrow(mod$y)))
}
loocvmseSvMF(mod)
```

Both of these are smaller than the LOOCV MSE that Rosenthal's PLT acheived of `r 7.4E-2`, which corresponds to the Euc metric MSE.

# Residual Size
Geodesic distance between predicted mean and observation
```{r}
#| echo: false
#| messages: false
multidists <- bind_cols(ours = mod$dists,
          # IAG1 = IAG1$dists,
          ESAG1 = ESAG1$dists)
maxdist <- max(multidists)
maxlim <- (floor(maxdist * 100) + 1)/100
d1plot <- multidists %>%
  tibble::rowid_to_column() %>%
  tidyr::pivot_longer(-rowid, names_to = "Model", values_to = "Distance") %>%
  ggplot(aes(x = Distance, col = Model)) +
  geom_freqpoly(aes(lty = Model), 
                bins = 20,
                breaks = seq(0, maxlim, by = 0.01)) +
  coord_cartesian(xlim = c(0, maxlim), expand = FALSE) +
  scale_x_continuous(name = "Geodesic Distance") +
  theme_minimal() + 
  theme(legend.position = "bottom",
        axis.title.y = element_blank(),
        panel.grid.major.y = element_blank(),
        panel.grid.minor.x = element_blank())

d2plot <- multidists %>%
  tibble::rowid_to_column() %>%
  tidyr::pivot_longer(-rowid, names_to = "Model", values_to = "Distance") %>%
  ggplot(aes(x = Distance, y = Model, col = Model)) +
  # geom_violin() +
  ggbeeswarm::geom_quasirandom(aes(shape = Model), orientation = "y") +
  scale_shape_manual(values = c(3,4)) +
  scale_x_continuous(name = "Geodesic Distance") +
  coord_cartesian(xlim = c(0, maxlim), expand = FALSE, clip = "off") +
  theme_minimal() + 
  theme(legend.position = "none",
        axis.text.y = element_blank(),
        axis.title.y = element_blank(),
        panel.grid.major.y = element_blank(),
        panel.grid.minor.x = element_blank())

d1plot/d2plot + plot_layout(axes = "collect", guides = "collect")
```

# DoF
```{r}
#| echo: false
c(Ours = mod$DoF, IAG1 = IAG1$DoF, ESAG1 = ESAG1$DoF, ESAG2 = ESAG2$DoF)
```

# AIC
```{r}
#| echo: false
c(Ours = mod$AIC, IAG1 = IAG1$AIC, ESAG1 = ESAG1$AIC, ESAG2 = ESAG2$AIC)
```

# Main Figure
```{r}
#| fig.width: 12
#| fig.height: 3.5
(plotdata + ggtitle("(a) data") + theme(plot.title = element_text(hjust = 0.5))) +
(plotours + theme(legend.position = "none", plot.title = element_text(hjust = 0.5)) + ggtitle("(b) ours")) +
  (plotESAG1 + ggtitle("(c) structure 1") + theme(plot.title = element_text(hjust = 0.5))) +
  (plotESAG2 + ggtitle("(d) structure 2") + theme(plot.title = element_text(hjust = 0.5))) +
  plot_layout(ncol = 4, widths = c(3,3,3,3))
ggsave("midatlantic_fig.pdf", width = 12, height = 3.5)
```

Caption: Regression for the midatlantic ridge data.
From left: midatlanic ridge (circles) and corresponding locations on the continent (crosses) from Rosenthal el at (2014);
our regression; Paine et al structure 1 regression;
Paine et al structure 2 regression.
The sphere is shown orthogonally projected with north pointing up the page.
Arrows: start at the predicted mean and end at the observed continental location, and thus represent residuals.
Filled symbols: eastern side.
Unfilled symbols: western side.
Triangles: Mean of ridge locations and corresponding predicted mean for western or eastern side.
Plus symbol: estimated value of $r_{s1}$.
Pair of black lines: direction of the estimated second (solid) and third (dashed) columns of $B_0$ located at the estimated first column $b_{01}$ of $B_0$.
Pair of grey lines: estimated directions of $\gamma_{02}$ (solid) and $\gamma_{03}$ (dashed) located at the estimated $\gamma_{01}$.




# Appendix

## Hessian of Likelihood at Optimum
The parameter vector is longer than the DoF because of the constraints in the optimisation.
There should be DoF + `(3-1) * (3 - 2) / 2` positive eigenvalues.
The term `(3-1) * (3 - 2) / 2` if for the commutativity constraint on Omega, which the likelihood computation does not account for, so appears as extra degrees of freedom in the Hessian of the likelihood.

```{r}
#| echo: false
(eigen(mod$nlopt$solution_Hes_f, symmetric = TRUE, only.values = TRUE)$values |>
  split(1:ncol(mod$nlopt$solution_Hes_f) > mod$DoF + (3-1) * (3 - 2) / 2))[[1]]
```

These are all positive and non-zero, which confirms that the optimisation routine has found a local maximum of the likelihood.

## Check Other Starts for vMF
```{r}
#| cache: true
restarts <- pbapply::pblapply(1:100, function(seed){
  start <- rmnlink_cann(p = 3, qs = 3, qe = ncol(xe) + 2, preseed = seed)
  # convert to LinEuc form:
  set.seed(seed+1)
  Qe <- mclust::randomOrthogonalMatrix(ncol(xe)+1, 3-1)
  bigQe <- cbind(0, rbind(0, Qe))
  bigQe[, 1] <- 0
  bigQe[1,1] <- 1
  start$Qe <- bigQe
  start$ce <- 1
  modvMF <- mobius_vMF(y = fulldf %>% select(starts_with("Y")) %>% as.matrix(),
      xs = fulldf %>% select(starts_with("X")) %>% as.matrix(),
      xe = xe %>% as.matrix(),
      fix_qs1 = FALSE, type = "LinEuc",
      start = start)
}, cl = 2)
lapply(restarts, "[[", "obj") %>%
  unlist() %>%
  enframe("seed", "objective") %>%
  ggplot()+
  geom_freqpoly(aes(x = objective), bins = 30) +
  geom_vline(xintercept = mod$preest$nlopt$objective, col = "blue") +
  geom_rug(aes(x = objective))
```

Other initial parameters have not improved on the default initial parameters.

## Check Other Starts for SvMF
```{r}
restarts <- pbapply::pblapply(1:100, function(seed){
  # randomly generates a SpEuc-form link
  start <- rmnlink_cann(p = 3, qs = 3, qe = ncol(xestd) + 2, preseed = seed)
  # convert to LinEuc form:
  set.seed(seed+1)
  Qe <- mclust::randomOrthogonalMatrix(ncol(xestd)+1, 5-1)
  bigQe <- cbind(0, rbind(0, Qe))
  bigQe[, 1] <- 0
  bigQe[1,1] <- 1
  start$Qe <- bigQe
  start$ce <- 1
  mobius_SvMF(y = fulldf %>% select(starts_with("Y")) %>% as.matrix(),
              xs = fulldf %>% select(starts_with("X")) %>% as.matrix(), 
              xe = xestd %>% as.matrix(),
              type = "LinEuc",
              G01behaviour = "free",
              mean = start)
}, cl = 2)
badrestarts <- unlist(lapply(restarts, inherits, "try-error"))
restarts <- restarts[!badrestarts]
lapply(restarts, "[[", "AIC") %>%
  unlist() %>%
  tibble::enframe("seed", "AIC") %>%
  ggplot()+
  geom_freqpoly(aes(x = AIC), bins = 30) +
  geom_vline(xintercept = mod$AIC, col = "blue") +
  geom_rug(aes(x = AIC))
```

Other initial parameters have not improved on the default initial parameters.


